New Associations of Gamma-Ray Sources from the Fermi Second Source Catalog

We present the results of an all-sky radio survey between 5 and 9 GHz of the fields surrounding all unassociated gamma-ray objects listed in the Fermi Large Area Telescope Second Source Catalog (2FGL). The goal of these observations is to find all new gamma-ray AGN associations with radio sources >10 mJy at 8 GHz. We observed with the Very Large Array and the Australia Telescope Compact Array the areas around unassociated sources, providing localizations of weak radio point sources found in 2FGL fields at arcmin scales. Then we followed-up a subset of those with the Very Long Baseline and the Long Baseline Arrays to confirm detections of radio emission on parsec-scales. We quantified association probabilities based on known statistics of source counts and assuming a uniform distribution of background sources. In total we found 865 radio sources at arcsec scales as candidates for association and detected 95 of 170 selected for follow-up observations at milliarcsecond resolution. Based on this we obtained firm associations for 76 previously unknown gamma-ray AGN. Comparison of these new AGN associations with the predictions from using the WISE color-color diagram shows that half of the associations are missed. We found that 129 out of 588 observed gamma-ray sources at arcmin scales not a single radio continuum source was detected above our sensitivity limit within the 3-sigma gamma-ray localization. These "empty" fields were found to be particularly concentrated at low Galactic latitudes. The nature of these Galactic gamma-ray emitters is not yet determined.

==> anc/table2_full.txt <==
Title: New Associations of Gamma-Ray Sources from the 
       Fermi Second Source Catalog 
Authors: Schinzel F.K., Petrov L., Taylor G.B., Mahony E.K., 
         Edwards P.G., Kovalev Y.Y. 
Table: The 148 objects that were detected at 5.0/5.5 and/or 7.3/9.0 GHz 
       within 2.7 arcmin of the 2FGL counterpart localization
================================================================================
Byte-by-byte Description of file: datafile2.txt
--------------------------------------------------------------------------------
   Bytes Format Units    Label  Explanations
--------------------------------------------------------------------------------
   1- 10 A10    ---      Name   IAU name of the radio source; J2000
  12- 24 A13    ---      2FGL   2FGL name of the gamma-ray source; J2000
  26- 27 A2     ---      Flag   Flag (1)
  29- 30 I2     h        RAh    Hour of Right Ascension (J2000)
  32- 33 I2     min      RAm    Minute of Right Ascension (J2000)
  35- 39 F5.2   s        RAs    Second of Right Ascension (J2000)
      41 A1     ---      DE-    Sign of the Declination (J2000)
  42- 43 I2     deg      DEd    Degree of Declination (J2000)
  45- 46 I2     arcmin   DEm    Arcminute  of Declination (J2000)
  48- 52 F5.2   arcsec   DEs    Arcsecond  of Declination (J2000)
  54- 58 F5.2   arcsec e_RAs    Uncertainty in RAs; without cos{delta} factor
  60- 64 F5.2   arcsec e_DEs    Uncertainty in DEs
  66- 72 F7.2   mJy      F5     Flux density at 5 GHz (2)
  74- 79 F6.2   mJy      F7     Flux density at 7 GHz (2)
  81- 87 F7.2   mJy      F9     Flux density at 9 GHz (2)
  89- 93 F5.2   mJy     eF5     Uncertainty in F5 (2)
  95- 99 F5.2   mJy     eF7     Uncertainty in F7 (2)
 101-105 F5.2   mJy     eF9     Uncertainty in F9 (2)
 107-111 F5.2   ---      Sp5    Spectral index between 4.58 and 6.42 GHz (2)
 113-117 F5.2   ---      Sp9    Spectral index between 4.58 and 6.42 GHz (2)
 119-123 F5.2   ---     eSp5    Error in Sp5 (2)
 125-129 F5.2   ---     eSp9    Error in Sp9 (2)
 131-135 F5.2   ---      Spind  Spectral index between 5 and 9/7 GHz (2)
 137-141 F5.2   ---     eSpind  Uncertainty in Spind (2)
 143-145 F3.1   arcmin   D      Distance between gamma-ray and radio source
 147-149 F3.1   ---      Nd     Distance between gamma-ray and radio source (3)
 151-132 A2     ---      Camp   Campaign
--------------------------------------------------------------------------------
Note (1):
    e = a source was found in a field of extended objects;
    f = a source has spectral index flatter than -0.5 between 5 and 7/9 GHz.
Note (2): -9.9 means no information about this parameter is available.
Note (3): Normalized by its uncertainty.
--------------------------------------------------------------------------------
J0002+6219 J0002.7+6220     00 02 53.52 +62 19 17.03  0.05  0.05    3.47   1.78   -9.9   0.19  0.20 -9.9  -9.9  -9.9  -9.9  -9.9  -1.77  0.33 1.6 0.8 V1 
J0004+2206 J0004.2+2208     00 04 07.36 +22 06 15.76  0.05  0.05    1.86   1.38   -9.9   0.18  0.20 -9.9  -9.9  -9.9  -9.9  -9.9  -0.79  0.46 2.4 0.6 V1 
J0039+4330 J0039.1+4331     00 39 01.86 +43 30 29.35  0.05  0.05    1.70   1.14   -9.9   0.20  0.16 -9.9  -9.9  -9.9  -9.9  -9.9  -1.06  0.48 1.5 0.6 V1 
J0039+433A J0039.1+4331   f 00 39 08.16 +43 30 14.63  0.05  0.05    6.46   5.99   -9.9   0.20  0.20 -9.9  -9.9  -9.9  -9.9  -9.9  -0.20  0.12 1.4 0.5 V1 
J0102+0944 J0102.2+0943   f 01 02 17.11 +09 44 09.54  0.05  0.05   14.77  14.72   -9.9   0.18  0.17 -9.9  -9.9  -9.9  -9.9  -9.9  -0.01  0.04 1.2 0.4 V1 
J0103+1323 J0103.8+1324   f 01 03 45.74 +13 23 45.25  0.05  0.05   19.79  17.62   -9.9   0.15  0.15 -9.9  -9.9  -9.9  -9.9  -9.9  -0.31  0.03 0.8 0.3 V1 
J0116-6153 J0116.6-6153   f 01 16 19.70 -61 53 43.00  0.50  0.80   33.50  -9.9    30.50  0.30 -9.9   0.60 -0.04 -0.30  0.05  0.20 -0.19  0.04 2.7 1.2 A1 
J0143-5845 J0143.6-5844   f 01 43 47.45 -58 45 51.80  0.50  0.80   24.00  -9.9    22.30  0.20 -9.9   0.40 -0.18 -0.47  0.06  0.17 -0.15  0.04 1.5 1.2 A1 
J0157+8557 J0158.6+8558   f 01 57 03.75 +85 57 38.79  0.05  0.05    6.34   5.58   -9.9   0.17  0.19 -9.9  -9.9  -9.9  -9.9  -9.9  -0.34  0.11 1.8 0.4 V1 
J0221+2516 J0221.2+2516     02 21 15.67 +25 16 58.48  0.05  0.05    1.71   1.09   -9.9   0.21  0.13 -9.9  -9.9  -9.9  -9.9  -9.9  -1.19  0.45 0.8 0.3 V1 
J0223+6821 J0222.7+6820   f 02 23 04.53 +68 21 54.96  0.05  0.05   10.11   9.35   -9.9   0.18  0.21 -9.9  -9.9  -9.9  -9.9  -9.9  -0.21  0.08 2.0 1.1 V1 
J0224+6203 J0224.0+6204     02 24 01.40 +62 03 45.32  0.05  0.05    0.97  -9.9    -9.9   0.19 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  1.0 0.9 V1 
J0227+2248 J0227.7+2249   f 02 27 44.36 +22 48 34.25  0.05  0.05   38.81  43.48   -9.9   0.19  0.20 -9.9  -9.9  -9.9  -9.9  -9.9   0.30  0.02 1.2 0.5 V1 
J0233+6239 J0233.9+6238c  f 02 33 39.00 +62 39 10.99  0.05  0.05    6.70   5.99   -9.9   0.19  0.22 -9.9  -9.9  -9.9  -9.9  -9.9  -0.29  0.12 2.0 0.9 V1 
J0248+5131 J0248.5+5131   f 02 48 34.28 +51 31 18.02  0.05  0.05   13.96  13.35   -9.9   0.17  0.19 -9.9  -9.9  -9.9  -9.9  -9.9  -0.12  0.05 0.5 0.3 V1 
J0248+5132 J0248.5+5131     02 48 28.38 +51 32 05.14  0.05  0.05    0.95  -9.9    -9.9   0.13 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  0.8 0.4 V1 
J0254+5907 J0253.9+5908   f 02 54 05.14 +59 07 37.83  0.05  0.05    7.38   7.45   -9.9   0.17  0.19 -9.9  -9.9  -9.9  -9.9  -9.9   0.02  0.09 1.5 0.4 V1 
J0307+4915 J0307.4+4915   f 03 07 27.03 +49 15 09.78  0.05  0.05  229.91 229.15   -9.9   0.19  0.20 -9.9  -9.9  -9.9  -9.9  -9.9  -0.01  0.00 0.2 0.1 V1 
J0312+2016 J0312.8+2013     03 12 47.81 +20 16 01.69  0.05  0.05    1.74  -9.9    -9.9   0.19 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  2.3 1.1 V1 
J0331+6308 J0332.1+6309   f 03 31 53.90 +63 08 14.16  0.05  0.05   29.41  25.40   -9.9   0.18  0.22 -9.9  -9.9  -9.9  -9.9  -9.9  -0.39  0.03 1.9 1.2 V1 
J0336+7505 J0336.0+7504     03 36 21.62 +75 05 00.10  0.05  0.05    5.59   4.07   -9.9   0.17  0.18 -9.9  -9.9  -9.9  -9.9  -9.9  -0.84  0.14 1.4 0.8 V1 
J0353+5654 J0353.2+5653   f 03 53 09.57 +56 54 30.96  0.05  0.05   30.20  29.19   -9.9   0.19  0.22 -9.9  -9.9  -9.9  -9.9  -9.9  -0.09  0.03 1.5 0.6 V1 
J0409-0400 J0409.8-0357   f 04 09 46.58 -04 00 02.40  0.50  0.80   89.90  -9.9    87.70  0.30 -9.9   0.70  0.35 -0.56  0.02  0.08 -0.05  0.02 2.4 1.1 A1 
J0416-4355 J0416.0-4355     04 16 05.84 -43 55 15.30  1.20  1.30    4.30  -9.9     2.30  0.30 -9.9   0.50 -9.9  -9.9  -9.9  -9.9  -1.27  0.46 0.8 0.2 A1 
J0419+6634 J0418.9+6636     04 19 02.12 +66 34 37.69  0.05  0.05   -9.9    1.69   -9.9  -9.9   0.11 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  1.6 0.9 V1 
J0439-1901 J0439.8-1858     04 39 49.94 -19 01 01.00  0.60  0.80   27.40  -9.9    19.80  0.40 -9.9   0.70 -0.42 -1.06  0.09  0.35 -0.66  0.08 2.3 1.7 A1 
J0526+2249 J0526.6+2248     05 26 36.07 +22 49 59.03  0.05  0.05    3.87   3.12   -9.9   0.17  0.19 -9.9  -9.9  -9.9  -9.9  -9.9  -0.57  0.20 1.7 0.8 V1 
J0538+2718 J0538.1+2718   f 05 38 10.79 +27 18 50.64  0.05  0.05   11.39  12.00   -9.9   0.16  0.18 -9.9  -9.9  -9.9  -9.9  -9.9   0.14  0.06 0.6 0.3 V1 
J0540+3548 J0540.3+3549c  f 05 40 19.76 +35 48 15.19  0.05  0.05    0.94   1.21   -9.9   0.15  0.12 -9.9  -9.9  -9.9  -9.9  -9.9   0.66  0.49 0.9 0.3 V1 
J0545+6018 J0545.6+6018     05 45 33.64 +60 18 50.83  0.05  0.05    1.07  -9.9    -9.9   0.19 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  0.6 0.4 V1 
J0547+0021 J0547.1+0020c  f 05 47 04.78 +00 21 42.94  0.05  0.05    7.79   6.97   -9.9   0.28  0.32 -9.9  -9.9  -9.9  -9.9  -9.9  -0.29  0.16 2.4 0.8 V1 
J0600-1950 J0600.8-1949     06 00 59.57 -19 50 38.80  6.20  6.10   12.70  -9.9     7.70  5.20 -9.9   1.40 -1.03 -9.9   0.17 -9.9  -1.02  0.91 2.0 0.5 A1 
J0601+3838 J0600.9+3839     06 01 02.87 +38 38 29.25  0.05  0.05  112.90  85.64   -9.9   0.29  0.31 -9.9  -9.9  -9.9  -9.9  -9.9  -0.73  0.01 1.1 0.7 V1 
J0601-1950 J0600.8-1949     06 01 00.96 -19 50 55.90  5.50  6.70   13.10  -9.9     7.50  5.50 -9.9   1.60 -0.83 -9.9   0.19 -9.9  -1.13  0.96 2.4 0.5 A1 
J0602-4010 J0602.7-4011     06 02 43.24 -40 10 30.00  1.30  1.30    7.40  -9.9     4.90  0.40 -9.9   0.50  0.19 -9.9   0.35 -9.9  -0.84  0.23 0.6 0.2 A1 
J0634+0357 J0634.3+0356c  f 06 34 26.25 +03 57 13.40  1.50  1.80    3.20  -9.9     2.80  0.30 -9.9   0.40 -9.9  -9.9  -9.9  -9.9  -0.27  0.35 1.5 0.3 A1 
J0637+0414 J0637.0+0416c    06 37 07.99 +04 14 57.22  0.05  0.05    8.35   5.17   -9.9   0.22  0.21 -9.9  -9.9  -9.9  -9.9  -9.9  -1.26  0.13 1.9 0.5 V1 
J0641+7312 J0641.2+7315     06 41 16.21 +73 12 22.29  0.05  0.05    4.81   2.40   -9.9   0.14  0.18 -9.9  -9.9  -9.9  -9.9  -9.9  -1.84  0.22 2.7 0.9 V1 
J0705-1042 J0705.3-1043c  f 07 05 26.38 -10 42 50.10  1.00  1.10    6.20  -9.9     6.90  0.30 -9.9   0.40  1.48 -9.9   0.34 -9.9   0.22  0.15 1.0 0.2 A1 
J0723+2859 J0723.9+2901   f 07 23 54.84 +28 59 29.86  0.05  0.05   28.24  25.57   -9.9   0.15  0.19 -9.9  -9.9  -9.9  -9.9  -9.9  -0.26  0.02 2.6 0.9 V1 
J0725-0548 J0725.8-0549   f 07 25 47.68 -05 48 27.10  1.10  1.30    5.90  -9.9     5.50  0.30 -9.9   0.40  0.39 -9.9   0.36 -9.9  -0.14  0.18 0.8 0.4 A1 
J0737-8244 J0737.5-8246   f 07 37 54.29 -82 44 13.30  2.40  2.80    2.40  -9.9     3.50  0.30 -9.9   0.60 -9.9  -9.9  -9.9  -9.9   0.77  0.43 2.3 1.1 A1 
J0737-8248 J0737.5-8246   f 07 37 06.59 -82 48 40.70  0.70  0.90   11.80  -9.9     9.70  0.30 -9.9   0.60 -0.28 -9.9   0.17 -9.9  -0.40  0.14 2.4 1.2 A1 
J0756-6434 J0756.3-6433     07 56 16.26 -64 34 54.80  0.80  0.90    7.00  -9.9     5.00  0.20 -9.9   0.30 -0.80 -9.9   0.20 -9.9  -0.68  0.13 1.2 0.7 A1 
J0758-1450 J0758.8-1448     07 58 58.77 -14 50 02.50  1.30  1.40    6.00  -9.9     4.60  0.40 -9.9   0.60 -0.03 -9.9   0.40 -9.9  -0.54  0.30 2.0 0.7 A1 
J0841-3555 J0841.3-3556   f 08 41 21.69 -35 55 03.70  0.50  0.80   40.70  -9.9    34.70  0.30 -9.9   0.40 -0.17 -0.46  0.04  0.12 -0.32  0.03 1.3 1.2 A1 
J0848-4323 J0848.7-4324     08 48 40.21 -43 23 19.10  0.70  0.90   10.40  -9.9     7.10  0.30 -9.9   0.50 -0.73 -9.9   0.17 -9.9  -0.78  0.15 1.4 0.5 A1 
J0854-4501 J0854.7-4501   f 08 54 43.00 -45 01 58.90  1.60  1.50    2.90  -9.9     2.50  0.20 -9.9   0.30 -9.9  -9.9  -9.9  -9.9  -0.30  0.28 0.7 0.5 A1 
J0858-4816 J0858.0-4815     08 58 11.35 -48 16 10.40  0.70  0.80   11.70  -9.9     7.40  0.20 -9.9   0.50 -0.73 -9.9   0.15 -9.9  -0.93  0.14 1.8 0.7 A1 
J0928-3529 J0928.8-3530   f 09 28 49.79 -35 29 50.50  0.50  0.80   38.80  -9.9    38.80  0.20 -9.9   0.40 -0.14 -0.30  0.04  0.10  0.00  0.02 0.9 0.3 A1 
J0937-1433 J0937.9-1434   f 09 37 54.68 -14 33 50.90  0.70  0.90    8.30  -9.9     8.30  0.20 -9.9   0.40 -0.22 -9.9   0.19 -9.9   0.00  0.11 0.9 0.3 A1 
J1033-5035 J1033.5-5032   f 10 33 32.11 -50 35 27.10  0.60  0.80   21.60  -9.9    19.40  0.30 -9.9   0.50 -0.25 -0.74  0.08  0.27 -0.22  0.06 2.6 1.5 A1 
J1038-2423 J1038.2-2423   f 10 38 23.97 -24 23 55.30  0.50  0.80   73.10  -9.9    75.90  0.40 -9.9   0.70  0.24 -0.34  0.03  0.10  0.08  0.02 2.5 0.7 A1 
J1045-5941 J1045.0-5941   f 10 45 03.48 -59 41 04.70  0.50  0.80 3403.70  -9.9  6167.80  3.20 -9.9   1.40  1.66  1.06  0.01  0.01  1.21  0.00 0.6 1.1 A1 
J1059-6118 J1059.3-6118c    10 59 25.36 -61 18 42.60  0.80  0.90   23.40  -9.9    -9.9   0.20 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  0.8 0.2 A1 
J1115-0702 J1115.0-0701   f 11 15 11.60 -07 02 39.00  0.60  0.80   26.20  -9.9    25.80  0.30 -9.9   0.50  0.20 -0.61  0.09  0.21 -0.03  0.05 2.5 1.2 A1 
J1207-5053 J1207.3-5055   f 12 07 19.23 -50 53 54.00  0.37  0.48    6.40  -9.9     6.00  0.20 -9.9   0.40 -0.47 -1.31  0.23  0.57 -0.13  0.15 2.0 0.7 A2 
J1223+7953 J1223.3+7954   f 12 23 58.06 +79 53 28.22  0.05  0.05   21.59  18.46   -9.9   0.20  0.20 -9.9  -9.9  -9.9  -9.9  -9.9  -0.41  0.04 1.9 0.9 V1 
J1254-2204 J1254.2-2203   f 12 54 22.42 -22 04 13.70  0.50  0.80   24.10  -9.9    21.60  0.20 -9.9   0.40 -0.26 -0.60  0.07  0.18 -0.22  0.04 1.7 0.6 A1 
J1259-3748 J1259.8-3749   f 12 59 49.91 -37 48 57.80  0.50  0.80   28.30  -9.9    27.10  0.20 -9.9   0.30 -0.06 -0.41  0.05  0.12 -0.09  0.03 1.0 0.4 A1 
J1303-6317 J1303.7-6316c    13 03 51.69 -63 17 30.60  0.80  1.00    7.10  -9.9     5.10  0.30 -9.9   0.40 -0.20 -9.9   0.22 -9.9  -0.67  0.18 1.5 0.8 A1 
J1312-2350 J1312.9-2351   f 13 12 48.81 -23 50 47.70  0.60  0.80   19.90  -9.9    18.30  0.20 -9.9   0.40  0.00 -0.48  0.08  0.23 -0.17  0.05 2.3 0.6 A1 
J1317-6304 J1317.2-6304     13 17 19.95 -63 04 01.50  1.10  1.30    4.90  -9.9     3.70  0.30 -9.9   0.40 -0.99 -9.9   0.34 -9.9  -0.57  0.25 0.9 0.4 A1 
J1328-4727 J1328.5-4728   f 13 28 40.50 -47 27 49.10  0.50  0.80   39.20  -9.9    32.50  0.30 -9.9   0.40 -0.55 -0.61  0.04  0.12 -0.38  0.03 1.0 0.9 A1 
J1339-2348 J1339.2-2348   f 13 39 16.38 -23 48 28.10  0.60  0.80   14.30  -9.9    14.90  0.20 -9.9   0.30 -0.04 -0.06  0.09  0.21  0.08  0.05 0.8 0.2 A1 
J1345-3356 J1345.8-3356   f 13 45 42.95 -33 56 43.60  0.50  0.80   26.50  -9.9    25.50  0.20 -9.9   0.40  0.06 -0.50  0.06  0.16 -0.08  0.04 1.6 0.5 A1 
J1347-2958 J1347.0-2956   f 13 47 07.01 -29 58 40.10  0.50  0.80   29.20  -9.9    27.30  0.30 -9.9   0.50 -0.09 -0.46  0.06  0.18 -0.14  0.04 2.2 0.9 A1 
J1349-6224 J1349.9-6222     13 49 43.33 -62 24 02.60  0.80  1.00   10.20  -9.9     4.40  0.30 -9.9   0.40 -0.80 -9.9   0.20 -9.9  -1.71  0.19 1.8 1.2 A1 
J1353-6639 J1353.5-6640   f 13 53 40.27 -66 39 56.20  0.50  0.80   42.60  -9.9    36.20  0.30 -9.9   0.40 -0.30 -0.35  0.04  0.11 -0.33  0.03 1.3 0.9 A1 
J1353-6641 J1353.5-6640     13 53 21.09 -66 41 19.40  0.50  0.80   42.20  -9.9    25.80  0.30 -9.9   0.50 -0.81 -1.09  0.04  0.19 -1.00  0.04 1.1 0.8 A1 
J1407-294A J1407.4-2948     14 07 24.29 -29 48 23.00  1.80  1.60    2.80  -9.9     1.90  0.30 -9.9   0.40 -9.9  -9.9  -9.9  -9.9  -0.79  0.48 0.7 0.1 A1 
J1417-5026 J1417.7-5028     14 17 34.21 -50 26 32.50  0.60  0.80   17.70  -9.9    10.60  0.40 -9.9   0.60 -1.10 -9.9   0.12 -9.9  -1.04  0.12 2.2 0.6 A1 
J1424-1750 J1424.2-1752   f 14 24 12.35 -17 50 10.00  0.60  0.80   11.50  -9.9    10.20  0.30 -9.9   0.50 -0.02 -9.9   0.15 -9.9  -0.24  0.11 2.6 1.6 A1 
J1427-6047 J1427.6-6048c  f 14 27 14.78 -60 47 56.60  0.60  0.80   22.70  -9.9    18.70  0.30 -9.9   0.60 -0.36 -0.91  0.08  0.32 -0.39  0.07 2.7 1.3 A1 
J1507+1052 J1506.9+1052     15 07 01.52 +10 52 56.22  0.05  0.05   14.78  11.90   -9.9   0.16  0.19 -9.9  -9.9  -9.9  -9.9  -9.9  -0.57  0.05 1.0 0.4 V1 
J1511-0511 J1511.8-0513     15 11 46.62 -05 11 56.10  0.60  0.80   16.10  -9.9     7.00  0.30 -9.9   0.40 -0.72 -9.9   0.11 -9.9  -1.69  0.12 2.0 1.2 A1 
J1511-0513 J1511.8-0513   f 15 11 48.65 -05 13 45.00  0.60  0.80   10.80  -9.9     9.80  0.20 -9.9   0.30 -0.57 -0.72  0.12  0.31 -0.20  0.07 0.9 0.5 A1 
J1615+4703 J1614.8+4703     16 15 04.89 +47 03 58.40  0.05  0.05    3.58  -9.9    -9.9   0.28 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  2.5 0.5 V1 
J1619-4510 J1619.6-4509     16 19 48.35 -45 10 01.00  1.61  1.60    1.70  -9.9     1.00  0.20 -9.9   0.20 -0.07 -4.49  0.77  2.20 -1.08  0.47 1.5 0.5 A2 
J1619-4652 J1619.0-4650     16 19 15.47 -46 52 33.40  0.60  0.80   29.30  -9.9    15.10  0.50 -9.9   0.70 -0.34 -9.9   0.10 -9.9  -1.35  0.10 2.6 0.4 A1 
J1624-4042 J1624.1-4040     16 24 02.77 -40 42 00.87  1.21  1.37    1.70  -9.9     1.20  0.20 -9.9   0.20 -0.58 -2.05  0.66  1.88 -0.71  0.41 2.1 1.5 A2 
J1638-4704 J1638.0-4703c  f 16 38 11.13 -47 04 59.30  0.50  0.80  495.70  -9.9   435.60  0.50 -9.9   0.80  0.06 -0.73  0.01  0.02 -0.26  0.00 2.3 1.9 A1 
J1650-4602 J1650.6-4603c  f 16 50 46.23 -46 02 27.80  1.50  1.40    4.10  -9.9     4.10  0.30 -9.9   0.60 -9.9  -9.9  -9.9  -9.9   0.00  0.33 1.9 1.6 A1 
J1702-5653 J1702.5-5654     17 02 36.38 -56 53 33.80  0.90  1.00    7.50  -9.9     5.20  0.30 -9.9   0.50 -1.03 -9.9   0.25 -9.9  -0.74  0.21 1.4 0.9 A1 
J1704-0528 J1704.6-0529   f 17 04 33.78 -05 28 39.10  0.60  0.90    9.40  -9.9     9.80  0.20 -9.9   0.40 -0.01 -9.9   0.16 -9.9   0.08  0.09 1.7 0.8 A1 
J1710-5019 J1710.5-5020     17 10 30.67 -50 19 20.80  1.30  1.30    4.00  -9.9     2.40  0.20 -9.9   0.40 -9.9  -9.9  -9.9  -9.9  -1.04  0.35 1.2 0.4 A1 
J1721-0717 J1721.5-0718c  f 17 21 38.63 -07 17 13.20  1.50  1.70    2.60  -9.9     2.10  0.30 -9.9   0.40 -9.9  -9.9  -9.9  -9.9  -0.43  0.45 1.8 0.7 A1 
J1730-0352 J1730.6-0353   f 17 30 39.42 -03 52 28.40  2.20  2.50    1.60  -9.9     1.60  0.30 -9.9   0.40 -9.9  -9.9  -9.9  -9.9   0.00  0.63 1.3 0.5 A1 
J1733-2913 J1733.2-2913c    17 33 18.55 -29 13 46.90  1.00  1.10    6.20  -9.9     4.80  0.30 -9.9   0.40 -0.31 -9.9   0.31 -9.9  -0.52  0.20 1.2 0.4 A1 
J1734-2531 J1734.7-2533     17 34 37.50 -25 31 56.20  2.30  2.10    3.90  -9.9     3.00  0.40 -9.9   0.70 -9.9  -9.9  -9.9  -9.9  -0.53  0.52 2.4 0.8 A1 
J1737+8717 J1738.9+8716   f 17 37 22.19 +87 17 44.41  0.05  0.05   37.31  30.90   -9.9   0.20  0.23 -9.9  -9.9  -9.9  -9.9  -9.9  -0.50  0.02 1.8 1.2 V1 
J1739-2727 J1739.6-2726   f 17 39 31.22 -27 27 45.30  0.90  1.00    9.00  -9.9     8.90  0.30 -9.9   0.70  0.25 -9.9   0.24 -9.9  -0.02  0.17 2.5 1.0 A1 
J1748-2913 J1748.6-2913     17 48 28.57 -29 13 47.90  0.60  1.00   18.40  -9.9     8.50  0.50 -9.9   1.20 -2.64 -9.9   0.16 -9.9  -1.57  0.29 2.3 1.7 A1 
J1749+0517 J1749.1+0515     17 49 07.36 +05 17 50.04  0.05  0.05    3.46   2.06   -9.9   0.21  0.21 -9.9  -9.9  -9.9  -9.9  -9.9  -1.37  0.32 2.2 0.7 V1 
J1749-3133 J1749.7-3134c  f 17 49 44.18 -31 33 06.70  1.00  1.10    6.10  -9.9     4.80  0.30 -9.9   0.40  0.22 -9.9   0.28 -9.9  -0.49  0.20 1.5 0.5 A1 
J1753-4445 J1753.8-4446     17 53 56.79 -44 45 34.00  0.60  0.80   21.70  -9.9    13.80  0.30 -9.9   0.60 -1.11 -9.9   0.09 -9.9  -0.92  0.09 1.5 0.7 A1 
J1757-6030 J1757.5-6028   f 17 57 34.59 -60 30 28.60  1.30  1.40    4.30  -9.9     3.60  0.30 -9.9   0.50 -9.9  -9.9  -9.9  -9.9  -0.36  0.32 2.2 1.2 A1 
J1759-2402 J1758.8-2402c    17 59 01.71 -24 02 19.60 16.00 24.00   28.80  -9.9     5.40 23.10 -9.9   0.60 -9.9  -9.9  -9.9  -9.9  -3.40  1.64 2.4 1.3 A1 
J1805-0845 J1805.0-0845   f 18 05 10.14 -08 45 53.60  2.10  2.60    1.90  -9.9     1.50  0.30 -9.9   0.40 -9.9  -9.9  -9.9  -9.9  -0.48  0.63 1.5 0.6 A1 
J1813-1139 J1813.7-1139c    18 13 50.44 -11 39 03.30  0.50  0.80   21.70  -9.9    12.70  0.30 -9.9   0.40 -0.74 -1.40  0.07  0.32 -1.09  0.07 1.6 0.5 A1 
J1821+0832 J1821.8+0830     18 21 43.85 +08 32 29.50  1.10  1.50    5.30  -9.9     3.00  0.40 -9.9   0.60 -0.97 -9.9   0.39 -9.9  -1.16  0.43 2.6 0.8 A1 
J1828+3231 J1828.7+3231     18 28 35.50 +32 31 07.93  0.05  0.05   10.86   6.10   -9.9   0.15  0.15 -9.9  -9.9  -9.9  -9.9  -9.9  -1.52  0.08 1.7 0.5 V1 
J1831-1517 J1831.2-1518     18 31 05.83 -15 17 35.90  0.60  0.80   17.90  -9.9    10.60  0.30 -9.9   0.50 -0.67 -9.9   0.10 -9.9  -1.06  0.10 2.5 0.6 A1 
J1833-0437 J1833.1-0437c    18 33 04.88 -04 37 55.80  0.80  1.00    6.20  -9.9     4.70  0.30 -9.9   0.40 -0.25 -9.9   0.26 -9.9  -0.56  0.20 1.6 0.4 A1 
J1835+1035 J1835.4+1036     18 35 19.20 +10 35 06.01  0.05  0.05    2.36   1.95   -9.9   0.20  0.26 -9.9  -9.9  -9.9  -9.9  -9.9  -0.50  0.41 2.3 0.7 V1 
J1835+1348 J1835.4+1349   f 18 35 35.35 +13 48 48.76  0.05  0.05   89.46  77.42   -9.9   0.26  0.30 -9.9  -9.9  -9.9  -9.9  -9.9  -0.38  0.01 2.4 0.9 V1 
J1839-0559 J1839.3-0558c    18 39 28.24 -05 59 26.70  0.50  0.80   52.40  -9.9    34.80  0.30 -9.9   0.60 -0.99 -0.75  0.04  0.17 -0.83  0.04 2.5 1.7 A1 
J1842-0400 J1842.8-0359c  f 18 42 52.56 -04 00 13.30  0.50  0.80   50.70  -9.9    42.50  0.30 -9.9   0.40 -0.16 -0.15  0.03  0.09 -0.36  0.02 0.9 0.6 A1 
J1842-5841 J1842.3-5839   f 18 42 29.79 -58 41 56.30  1.20  1.30    5.20  -9.9     5.50  0.30 -9.9   0.60 -0.81 -9.9   0.38 -9.9   0.11  0.25 2.6 1.4 A1 
J1844+1546 J1844.3+1548   f 18 44 25.36 +15 46 45.87  0.05  0.05   69.55  58.18   -9.9   0.27  0.35 -9.9  -9.9  -9.9  -9.9  -9.9  -0.47  0.02 2.5 1.7 V1 
J1844+1549 J1844.3+1548   f 18 44 10.90 +15 49 33.52  0.05  0.05   13.75  13.14   -9.9   0.24  0.27 -9.9  -9.9  -9.9  -9.9  -9.9  -0.12  0.07 2.0 1.4 V1 
J1848-0140 J1848.2-0139c    18 48 18.97 -01 40 46.02  0.16  0.16  100.60  -9.9    18.40  0.70 -9.9   0.40  2.26 -1.32  0.04  0.23 -3.45  0.05 1.8 0.9 A2 
J1857+0212 J1857.6+0211     18 57 37.18 +02 12 31.56  0.05  0.05   15.05  10.23   -9.9   0.20  0.21 -9.9  -9.9  -9.9  -9.9  -9.9  -1.02  0.06 1.5 1.3 V1 
J1901+0429 J1901.1+0427     19 01 15.56 +04 29 36.69  0.05  0.05    7.45   4.28   -9.9   0.21  0.24 -9.9  -9.9  -9.9  -9.9  -9.9  -1.47  0.17 2.4 1.1 V1 
J1906+0722 J1906.5+0720   f 19 06 28.39 +07 22 03.40  0.05  0.05   26.48  22.86   -9.9   0.35  0.38 -9.9  -9.9  -9.9  -9.9  -9.9  -0.39  0.06 2.3 2.0 V1 
J1908-0135 J1908.8-0132   f 19 08 45.31 -01 35 05.00  1.60  2.10    2.70  -9.9     2.70  0.30 -9.9   0.50 -9.9  -9.9  -9.9  -9.9   0.00  0.44 2.3 1.0 A1 
J1913-1238 J1913.8-1237     19 13 58.88 -12 38 28.70  1.10  1.30    4.40  -9.9     2.60  0.30 -9.9   0.60 -0.68 -9.9   0.40 -9.9  -1.07  0.49 2.7 0.4 A1 
J1950+1223 J1950.3+1223     19 50 22.64 +12 23 39.47  0.05  0.05    1.63   1.28   -9.9   0.11  0.12 -9.9  -9.9  -9.9  -9.9  -9.9  -0.64  0.30 0.9 0.2 V1 
J2004+3339 J2004.4+3339c ef 20 04 23.18 +33 39 11.83  0.05  0.05    9.36  17.93   -9.9   0.47  0.90 -9.9  -9.9  -9.9  -9.9  -9.9   1.72  0.19 1.3 0.8 V1 
J2005+7004 J2004.6+7004   f 20 05 06.01 +70 04 39.36  0.05  0.05    9.32   9.50   -9.9   0.20  0.23 -9.9  -9.9  -9.9  -9.9  -9.9   0.05  0.09 2.1 1.6 V1 
J2006-2258 J2006.5-2256   f 20 06 23.26 -22 58 16.10  1.80  1.90    2.90  -9.9     3.20  0.30 -9.9   0.80 -9.9  -9.9  -9.9  -9.9   0.20  0.55 2.7 0.9 A1 
J2017-1618 J2017.5-1618     20 17 45.12 -16 18 21.10  0.60  0.80   19.60  -9.9    13.50  0.40 -9.9   0.70 -0.76 -9.9   0.12 -9.9  -0.76  0.11 2.5 1.1 A1 
J2021+0633 J2021.5+0632     20 21 26.53 +06 33 30.50  5.30  5.80   13.30  -9.9     8.90  4.90 -9.9   1.00 -0.42 -9.9   0.18 -9.9  -0.82  0.78 2.1 0.9 A1 
J2021+063A J2021.5+0632     20 21 27.93 +06 33 07.68  0.05  0.05    1.95  -9.9    -9.9   0.29 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  1.6 0.7 V1 
J2034+3631 J2034.9+3632   f 20 34 58.26 +36 31 04.36  0.05  0.05    1.53   1.98   -9.9   0.17  0.19 -9.9  -9.9  -9.9  -9.9  -9.9   0.69  0.38 1.0 0.6 V1 
J2034-4200 J2034.7-4201   f 20 34 51.06 -42 00 37.60  0.60  0.80   11.30  -9.9    10.10  0.30 -9.9   0.40  0.36 -9.9   0.14 -9.9  -0.23  0.10 1.7 0.9 A1 
J2038+4146 J2038.0+4145c    20 38 11.87 +41 46 23.75  0.05  0.05    2.81   2.10   -9.9   0.21  0.20 -9.9  -9.9  -9.9  -9.9  -9.9  -0.76  0.32 1.6 0.4 V1 
J2046-4257 J2046.2-4259   f 20 46 16.43 -42 57 05.80  2.40  2.40   15.60  -9.9    -9.9   0.40 -9.9  -9.9   0.33 -9.9   0.28 -9.9  -9.9  -9.9  2.2 0.8 A1 
J2051+5053 J2051.8+5054     20 51 38.79 +50 53 13.21  0.05  0.05    1.29  -9.9    -9.9   0.18 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  2.0 1.0 V1 
J2056+4755 J2055.8+4754     20 56 02.19 +47 55 27.13  0.05  0.05    1.65   0.96   -9.9   0.19  0.18 -9.9  -9.9  -9.9  -9.9  -9.9  -1.43  0.60 1.9 0.8 V1 
J2103-1112 J2103.5-1112     21 03 24.74 -11 12 19.40  0.50  0.80   25.30  -9.9    15.00  0.30 -9.9   0.60 -1.02 -9.9   0.08 -9.9  -1.06  0.08 2.5 0.8 A1 
J2104+3557 J2104.9+3555     21 04 57.43 +35 57 17.05  0.05  0.05    1.48   1.05   -9.9   0.09  0.15 -9.9  -9.9  -9.9  -9.9  -9.9  -0.91  0.41 1.5 0.7 V1 
J2107+5209 J2107.9+5207c    21 07 47.46 +52 09 18.08  0.05  0.05    1.15  -9.9    -9.9   0.16 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  2.6 1.0 V1 
J2115+1212 J2115.4+1213   f 21 15 17.38 +12 12 34.46  0.05  0.05    1.24   1.27   -9.9   0.18  0.21 -9.9  -9.9  -9.9  -9.9  -9.9   0.07  0.59 2.3 0.9 V1 
J2115+121A J2115.4+1213   f 21 15 23.16 +12 15 11.05  0.05  0.05    2.89   2.55   -9.9   0.20  0.24 -9.9  -9.9  -9.9  -9.9  -9.9  -0.33  0.31 2.1 0.7 V1 
J2132+2604 J2132.5+2605     21 32 23.89 +26 04 41.34  0.05  0.05   -9.9    1.12   -9.9  -9.9   0.23 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  2.2 0.8 V1 
J2133+6647 J2133.9+6645   f 21 33 49.15 +66 47 04.33  0.05  0.05   20.80  19.29   -9.9   0.19  0.22 -9.9  -9.9  -9.9  -9.9  -9.9  -0.20  0.04 2.2 0.9 V1 
J2134-2130 J2134.6-2130   f 21 34 30.19 -21 30 30.90  0.50  0.80   92.80  -9.9   103.90  0.30 -9.9   0.40  0.62  0.00  0.02  0.04  0.23  0.01 1.6 0.8 A1 
J2139+4713 J2139.8+4714     21 39 39.21 +47 13 25.44  0.05  0.05    1.79   1.40   -9.9   0.14  0.20 -9.9  -9.9  -9.9  -9.9  -9.9  -0.66  0.43 2.0 1.4 V1 
J2213-4754 J2213.7-4754   f 22 13 30.34 -47 54 24.30  0.50  0.80   29.10  -9.9    28.30  0.30 -9.9   0.50  0.05 -0.28  0.06  0.19 -0.06  0.04 2.5 1.1 A1 
J2250+6304 J2250.7+6305c  f 22 50 45.16 +63 04 09.08  0.05  0.05    1.91   1.80   -9.9   0.19  0.16 -9.9  -9.9  -9.9  -9.9  -9.9  -0.16  0.35 1.6 0.6 V1 
J2332+6236 J2333.3+6237     23 32 56.57 +62 36 58.08  0.05  0.05    5.46   3.67   -9.9   0.19  0.23 -9.9  -9.9  -9.9  -9.9  -9.9  -1.05  0.19 2.5 1.0 V1 
J2339-0531 J2339.6-0532   f 23 39 31.82 -05 31 06.40  0.70  1.00    7.30  -9.9     7.40  0.30 -9.9   0.60 -0.72 -9.9   0.23 -9.9   0.03  0.18 2.1 2.4 A1 
J2351-7600 J2351.6-7558   f 23 51 15.55 -76 00 16.60  0.50  0.80   33.00  -9.9    29.90  0.30 -9.9   0.50 -0.08 -0.45  0.05  0.17 -0.20  0.04 2.1 0.9 A1 
J2353+6642 J2353.3+6643c  f 23 53 01.53 +66 42 44.95  0.05  0.05   34.01  33.53   -9.9   0.20  0.24 -9.9  -9.9  -9.9  -9.9  -9.9  -0.04  0.02 2.0 1.1 V1 
J2359+6541 J2359.6+6543c    23 59 21.93 +65 41 44.09  0.05  0.05    1.25  -9.9    -9.9   0.25 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  2.6 1.2 V1 
J2359+6542 J2359.6+6543c    23 59 41.47 +65 42 06.31  0.05  0.05    8.34   5.31   -9.9   0.30  0.35 -9.9  -9.9  -9.9  -9.9  -9.9  -1.19  0.20 1.8 0.7 V1 
J2359+654A J2359.6+6543c    23 59 41.99 +65 41 58.37  0.05  0.05    5.90   2.26   -9.9   0.52  0.33 -9.9  -9.9  -9.9  -9.9  -9.9  -2.54  0.45 1.9 0.8 V1 


==> anc/table3_full.txt <==
Title: New Associations of Gamma-Ray Sources from the 
       Fermi Second Source Catalog 
Authors: Schinzel F.K., Petrov L., Taylor G.B., Mahony E.K., 
         Edwards P.G., Kovalev Y.Y. 
Table: The 501 objects that were detected at 5.0/5.5 and/or 7.3/9.0 GHz 
       between 2.7 and 6.5 arcmin of the 2FGL counterpart localization
================================================================================
Byte-by-byte Description of file: datafile3.txt
--------------------------------------------------------------------------------
   Bytes Format Units    Label  Explanations
--------------------------------------------------------------------------------
   1- 10 A10    ---      Name   IAU name of the radio source; J2000
  12- 24 A13    ---      2FGL   2FGL name of the gamma-ray source; J2000
  26- 27 A2     ---      Flag   Flag (1)
  29- 30 I2     h        RAh    Hour of Right Ascension (J2000)
  32- 33 I2     min      RAm    Minute of Right Ascension (J2000)
  35- 39 F5.2   s        RAs    Second of Right Ascension (J2000)
      41 A1     ---      DE-    Sign of the Declination (J2000)
  42- 43 I2     deg      DEd    Degree of Declination (J2000)
  45- 46 I2     arcmin   DEm    Arcminute  of Declination (J2000)
  48- 52 F5.2   arcsec   DEs    Arcsecond  of Declination (J2000)
  54- 58 F5.2   arcsec e_RAs    Uncertainty in RAs; without cos{delta} factor
  60- 64 F5.2   arcsec e_DEs    Uncertainty in DEs
  66- 72 F7.2   mJy      F5     Flux density at 5 GHz (2)
  74- 78 F5.2   mJy      F7     Flux density at 7 GHz (2)
  80- 86 F7.2   mJy      F9     Flux density at 9 GHz (2)
  88- 92 F5.2   mJy     eF5     Uncertainty in F5 (2)
  94- 98 F5.2   mJy     eF7     Uncertainty in F7 (2)
 100-104 F5.2   mJy     eF9     Uncertainty in F9 (2)
 106-110 F5.2   ---      Sp5    Spectral index between 4.58 and 6.42 GHz (2)
 112-116 F5.2   ---      Sp9    Spectral index between 4.58 and 6.42 GHz (2)
 118-122 F5.2   ---     eSp5    Error in Sp5 (2)
 124-128 F5.2   ---     eSp9    Error in Sp9 (2)
 130-134 F5.2   ---      Spind  Spectral index between 5 and 9/7 GHz (2)
 136-140 F5.2   ---     eSpind  Uncertainty in Spind (2)
 142-144 F3.1   arcmin   D      Distance between gamma-ray and radio source
 146-148 F3.1   ---      Nd     Distance between gamma-ray and radio source (3)
 150-131 A2     ---      Camp   Campaign
--------------------------------------------------------------------------------
Note (1):
    e = a source was found in a field of extended objects;
    f = a source has spectral index flatter than -0.5 between 5 and 7/9 GHz.
Note (2): -9.9 means no information about this parameter is available.
Note (3): Normalized by its uncertainty.
--------------------------------------------------------------------------------
J0006+6823 J0007.7+6825c    00 06 35.75 +68 23 20.16  0.05  0.05   14.07 -9.9    -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  6.4 1.7 V1 
J0014-0512 J0014.3-0509   f 00 14 33.85 -05 12 48.80 12.00 48.80    3.20 -9.9    -9.9   3.50 -9.9  -9.9  -9.9   0.40 -9.9  -9.9  -9.9  -9.9  5.1 1.4 A1 
J0031+0724 J0031.0+0724   f 00 31 19.71 +07 24 53.61  0.05  0.05    6.42  5.88   -9.9   0.25  0.32 -9.9  -9.9  -9.9  -9.9  -9.9  -0.23  0.18 3.4 1.5 V1 
J0039+4332 J0039.1+4331     00 39 22.81 +43 32 52.21  0.05  0.05   -9.9   2.10   -9.9  -9.9   0.34 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  3.1 1.2 V1 
J0049-6344 J0048.8-6347   f 00 49 32.92 -63 44 11.39  2.53  4.72    1.70 -9.9    -9.9   0.40 -9.9  -9.9  -3.00 -9.9   1.29 -9.9  -9.9  -9.9  5.7 2.0 A2 
J0116-6150 J0116.6-6153     01 16 56.83 -61 50 12.50  0.90  1.10    7.10 -9.9     5.40  0.40 -9.9   1.20 -1.04 -9.9   0.29 -9.9  -0.56  0.47 3.5 1.8 A1 
J0116-6156 J0116.6-6153   f 01 16 43.97 -61 56 53.30  0.60  0.80   17.50 -9.9    15.80  0.40 -9.9   1.30 -0.31 -9.9   0.14 -9.9  -0.21  0.17 3.7 1.9 A1 
J0152+8557 J0158.6+8558     01 52 48.19 +85 57 03.50  0.05  0.05   10.67 -9.9    -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  6.3 1.6 V1 
J0158+0108 J0158.4+0107   f 01 58 41.57 +01 08 26.40  8.00 26.40    2.80 -9.9    -9.9   3.30 -9.9  -9.9  -9.9   0.30 -9.9  -9.9  -9.9  -9.9  4.2 1.1 A1 
J0200-4109 J0200.4-4105   f 02 00 21.00 -41 09 34.02  0.81  0.93    4.00 -9.9     4.20  0.40 -9.9   0.30  0.40  1.46  0.49  0.78  0.10  0.25 3.9 1.6 A2 
J0220+6301 J0221.4+6257c    02 20 51.87 +63 01 10.30  0.05  0.05    6.33 -9.9    -9.9   0.47 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  5.5 2.2 V1 
J0221+2514 J0221.2+2516   f 02 21 26.96 +25 14 33.70  0.05  0.05   16.66 15.52   -9.9   0.22  0.31 -9.9  -9.9  -9.9  -9.9  -9.9  -0.19  0.06 2.8 1.0 V1 
J0221+6030 J0221.3+6025c    02 21 11.24 +60 30 59.21  0.05  0.05    3.25 -9.9    -9.9   0.59 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  5.3 2.3 V1 
J0221+6031 J0221.3+6025c    02 21 13.50 +60 31 19.42  0.05  0.05    3.37 -9.9    -9.9   0.72 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  5.6 2.4 V1 
J0222+6258 J0221.4+6257c    02 22 12.59 +62 58 37.55  0.05  0.05    3.56 -9.9    -9.9   0.48 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  5.0 2.3 V1 
J0222+6259 J0221.4+6257c    02 22 15.01 +62 59 04.32  0.05  0.05    5.60 -9.9    -9.9   0.80 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  5.4 2.5 V1 
J0226+0937 J0226.1+0943     02 26 13.69 +09 37 27.00  0.05  0.05  157.00 -9.9    88.80  0.30 -9.9   0.20 -1.19 -1.18  0.01  0.03 -1.16  0.01 5.8 2.2 V1 
J0226+6025 J0227.2+6029c    02 26 49.71 +60 25 22.85  0.05  0.05    2.04 -9.9    -9.9   0.47 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  5.0 2.4 V1 
J0228+2249 J0227.7+2249     02 28 10.67 +22 49 00.17  0.05  0.05    3.24 -9.9    -9.9   0.59 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  5.3 2.1 V1 
J0237+5241 J0237.9+5238     02 37 43.91 +52 41 49.81  0.05  0.05    3.56 -9.9    -9.9   0.33 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  4.2 1.8 V1 
J0239+1327 J0239.5+1324     02 39 27.23 +13 27 38.52  0.05  0.05   15.03 11.12   -9.9   0.24  0.33 -9.9  -9.9  -9.9  -9.9  -9.9  -0.80  0.09 3.2 1.6 V1 
J0248+5127 J0248.5+5131     02 48 06.02 +51 27 18.94  0.05  0.05    8.16 -9.9    -9.9   0.74 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  5.7 2.8 V1 
J0248+512A J0248.5+5131     02 48 06.28 +51 27 20.22  0.05  0.05    4.15 -9.9    -9.9   0.79 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  5.6 2.8 V1 
J0253+5911 J0253.9+5908   f 02 53 59.56 +59 11 23.82  0.05  0.05    5.90  5.80   -9.9   0.25  0.41 -9.9  -9.9  -9.9  -9.9  -9.9  -0.04  0.22 3.4 0.8 V1 
J0304-1606 J0305.0-1602     03 04 44.07 -16 06 26.71  3.23  2.78   -9.9  -9.9     4.20 -9.9  -9.9   1.10 -9.9  -2.71 -9.9   2.94 -9.9  -9.9  6.1 2.8 A2 
J0305-1605 J0305.0-1602   f 03 05 22.31 -16 05 21.03  2.20  1.70   10.80 -9.9    -9.9   1.40 -9.9  -9.9  -1.05 -9.9   0.72 -9.9  -9.9  -9.9  5.8 2.3 A2 
J0312+2011 J0312.8+2013     03 12 40.53 +20 11 42.52  0.05  0.05    5.82  3.95   -9.9   0.24  0.30 -9.9  -9.9  -9.9  -9.9  -9.9  -1.02  0.23 2.8 1.3 V1 
J0312-0914 J0312.5-0914   f 03 12 16.60 -09 14 18.60 14.00 18.60   10.20 -9.9    -9.9   0.30 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  4.3 1.7 A1 
J0312-0919 J0312.5-0914   f 03 12 21.48 -09 19 01.60 19.00  1.60    6.00 -9.9    -9.9   0.40 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  5.0 1.6 A1 
J0312-091A J0312.5-0914     03 12 18.15 -09 14 38.63  2.41  1.59   -9.9  -9.9     4.00 -9.9  -9.9   0.60 -9.9  -3.29 -9.9   1.55 -9.9  -9.9  3.9 1.5 A2 
J0315-6435 J0316.1-6434   f 03 15 15.15 -64 35 06.30 35.00  6.30   18.50 -9.9    -9.9   0.50 -9.9  -9.9  -0.72 -9.9   0.29 -9.9  -9.9  -9.9  5.7 2.5 A1 
J0315-6436 J0316.1-6434     03 15 14.06 -64 36 34.89  0.10  0.16   43.90 -9.9    24.80  0.20 -9.9   0.30 -1.10 -1.82  0.03  0.11 -1.16  0.03 6.3 2.7 A2 
J0316-6437 J0316.1-6434   f 03 16 14.11 -64 37 30.80  0.60  0.90   15.70 -9.9    12.50  0.40 -9.9   1.00  0.18 -9.9   0.15 -9.9  -0.46  0.17 3.5 1.4 A1 
J0329+5818 J0330.3+5816c    03 29 43.79 +58 18 34.32  0.05  0.05   13.84 -9.9    -9.9   0.55 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  5.3 1.4 V1 
J0330+5813 J0330.3+5816c e  03 30 28.20 +58 13 22.06  0.05  0.05    4.34 -9.9    -9.9   0.43 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  3.1 1.0 V1 
J0330+581A J0330.3+5816c    03 30 30.25 +58 13 46.43  0.05  0.05    1.72 -9.9    -9.9   0.22 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  2.8 0.9 V1 
J0335+7500 J0336.0+7504     03 35 57.27 +75 00 14.72  0.05  0.05    4.58 -9.9    -9.9   0.35 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  4.5 2.6 V1 
J0338+1302 J0338.2+1306     03 38 29.25 +13 02 15.73  0.05  0.05   12.94 -9.9    -9.9   0.50 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  5.5 2.4 V1 
J0338+1310 J0338.2+1306     03 38 03.63 +13 10 45.52  0.05  0.05    5.75 -9.9    -9.9   0.53 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  5.0 2.3 V1 
J0340-2424 J0340.7-2421   f 03 40 23.04 -24 24 08.41  2.30  1.72    9.20 -9.9     9.00  0.90 -9.9   1.90 -1.82 -5.79  0.57  1.87 -0.04  0.47 5.8 1.8 A2 
J0340-2427 J0340.7-2421   f 03 40 33.75 -24 27 09.00 27.00  9.00   33.20 -9.9    -9.9   0.70 -9.9  -9.9   0.76 -9.9   0.17 -9.9  -9.9  -9.9  6.5 2.0 A1 
J0345-2352 J0345.2-2356   f 03 45 18.41 -23 52 19.90 52.00 19.90   27.30 -9.9    -9.9   0.30 -9.9  -9.9   0.77 -9.9   0.15 -9.9  -9.9  -9.9  4.4 1.7 A1 
J0353+5651 J0353.2+5653     03 53 32.77 +56 51 41.27  0.05  0.05   20.66 11.13   -9.9   0.24  0.33 -9.9  -9.9  -9.9  -9.9  -9.9  -1.63  0.08 2.7 1.1 V1 
J0403+3845 J0404.0+3843   f 04 03 53.22 +38 45 17.24  0.05  0.05    2.09  1.84   -9.9   0.22  0.32 -9.9  -9.9  -9.9  -9.9  -9.9  -0.34  0.54 2.9 0.6 V1 
J0404+3840 J0404.0+3843     04 04 24.14 +38 40 10.60  0.05  0.05    2.38 -9.9    -9.9   0.44 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  5.0 1.1 V1 
J0404+3846 J0404.0+3843     04 04 03.74 +38 46 29.81  0.05  0.05    2.35 -9.9    -9.9   0.26 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  3.1 0.7 V1 
J0404+5824 J0404.6+5822     04 04 12.61 +58 24 48.00  0.05  0.05    7.64 -9.9    -9.9   0.51 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  4.7 1.2 V1 
J0405+5817 J0404.6+5822     04 05 07.65 +58 17 31.92  0.05  0.05    5.77 -9.9    -9.9   0.57 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  5.6 1.5 V1 
J0409+0506 J0409.5+0509   f 04 09 26.15 +05 06 46.10  6.00 46.10    4.90 -9.9    -9.9   0.30 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  3.2 1.0 A1 
J0409+050A J0409.5+0509   f 04 09 35.02 +05 06 07.20  6.00  7.20    2.70 -9.9    -9.9   0.20 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  3.3 1.1 A1 
J0409-0355 J0409.8-0357   f 04 09 49.09 -03 55 19.30  0.60  0.80   21.50 -9.9    19.40  0.40 -9.9   0.80 -0.04 -9.9   0.10 -9.9  -0.21  0.09 2.7 1.2 A1 
J0414+5516 J0415.2+5518     04 14 55.94 +55 16 08.85  0.05  0.05    1.37 -9.9    -9.9   0.26 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  3.0 1.1 V1 
J0416-4350 J0416.0-4355   f 04 16 13.17 -43 50 56.60 50.00 56.60   30.80 -9.9    -9.9   0.50 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  5.2 1.4 A1 
J0418+6636 J0418.9+6636     04 18 21.51 +66 36 57.55  0.05  0.05    1.74 -9.9    -9.9   0.29 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  3.8 1.9 V1 
J0418+6639 J0418.9+6636     04 18 30.72 +66 39 30.60  0.05  0.05    1.63 -9.9    -9.9   0.28 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  4.4 2.2 V1 
J0418+663A J0418.9+6636     04 18 54.42 +66 39 35.90  0.05  0.05    2.27 -9.9    -9.9   0.26 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  3.4 1.9 V1 
J0420-3744 J0420.9-3743   f 04 20 25.05 -37 44 44.92  0.18  0.14   55.60 -9.9    50.50  0.40 -9.9   0.50 -0.17 -0.20  0.05  0.09 -0.20  0.02 6.2 2.1 A2 
J0426-6700 J0427.2-6705   f 04 26 51.48 -67 00 23.70  0.00 23.70    5.00 -9.9    -9.9   0.60 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  5.9 2.0 A1 
J0427-6703 J0427.2-6705   f 04 27 16.62 -67 03 27.00  3.00 27.00    2.10 -9.9    -9.9   0.20 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  2.3 0.8 A1 
J0430+3506 J0430.2+3508c    04 30 38.07 +35 06 13.25  0.05  0.05    3.82 -9.9    -9.9   0.47 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  5.4 1.9 V1 
J0431+3620 J0431.5+3622     04 31 43.79 +36 20 59.32  0.05  0.05   -9.9   2.71   -9.9  -9.9   0.19 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  2.8 1.1 V1 
J0436-7329 J0438.0-7331   f 04 36 55.20 -73 29 17.80 29.00 17.80    4.20 -9.9    -9.9   0.40 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  5.4 2.9 A1 
J0438-7329 J0438.0-7331   f 04 38 36.94 -73 29 23.80  0.90  1.10    7.80 -9.9     6.40  0.40 -9.9   0.80 -0.34 -9.9   0.28 -9.9  -0.40  0.27 3.3 1.4 A1 
J0439-1900 J0439.8-1858   f 04 39 56.40 -19 00 25.90  0.00 25.90    3.80 -9.9    -9.9   0.20 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  1.7 1.2 A1 
J0440+2553 J0440.5+2554c    04 40 51.38 +25 53 43.22  0.05  0.05    5.49  3.85   -9.9   0.26  0.40 -9.9  -9.9  -9.9  -9.9  -9.9  -0.94  0.30 3.7 0.8 V1 
J0458+0650 J0458.4+0654     04 58 06.72 +06 50 13.57  0.05  0.05    6.96 -9.9    -9.9   0.76 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  6.0 1.8 V1 
J0503+4645 J0503.2+4643     05 03 49.24 +46 45 05.05  0.05  0.05    7.66 -9.9    -9.9   0.71 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  6.0 1.9 V1 
J0515-4415 J0515.0-4411   f 05 15 16.86 -44 15 24.30 15.00 24.30    9.80 -9.9    -9.9   0.30 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  4.5 0.9 A1 
J0516+2630 J0516.7+2634     05 16 44.28 +26 30 47.16  0.05  0.05   40.54 24.62   -9.9   0.27  0.42 -9.9  -9.9  -9.9  -9.9  -9.9  -1.32  0.05 3.5 1.4 V1 
J0523+2844 J0524.1+2843     05 23 42.69 +28 44 33.86  0.05  0.05   32.78  9.42   -9.9   0.66 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  5.6 2.5 V1 
J0523-2531 J0523.3-2530   f 05 23 12.89 -25 31 55.30 31.00 55.30    1.90 -9.9    -9.9   0.20 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  2.2 1.7 A1 
J0526+2248 J0526.6+2248     05 26 22.04 +22 48 02.15  0.05  0.05   10.60  7.81   -9.9   0.27  0.51 -9.9  -9.9  -9.9  -9.9  -9.9  -0.81  0.19 3.7 1.6 V1 
J0535-0451 J0534.9-0450c  f 05 35 14.19 -04 51 58.90 51.00 58.90   18.60 -9.9    -9.9   0.50 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  5.3 1.6 A1 
J0540+3547 J0540.3+3549c    05 40 37.46 +35 47 53.18  0.05  0.05    1.98 -9.9    -9.9   0.21 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  3.4 1.0 V1 
J0540+3549 J0540.3+3549c    05 40 43.70 +35 49 05.76  0.05  0.05    1.71 -9.9    -9.9   0.27 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  4.4 1.4 V1 
J0542-0121 J0543.2-0120c  f 05 42 50.81 -01 21 52.60 21.00 52.60    8.70 -9.9    -9.9   0.70 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  6.2 2.3 A1 
J0547+0017 J0547.1+0020c  f 05 47 08.05 +00 17 54.80 17.00 54.80    3.10 -9.9    -9.9   0.20 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  2.4 0.8 A1 
J0547+3728 J0547.4+3722     05 47 25.67 +37 28 10.14  0.05  0.05    7.45 -9.9    -9.9   0.47 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  5.3 1.9 V1 
J0553+3106 J0553.9+3104   f 05 53 49.08 +31 06 55.27  0.05  0.05   11.09 11.81   -9.9   0.19  0.24 -9.9  -9.9  -9.9  -9.9  -9.9   0.17  0.07 2.8 1.1 V1 
J0554+3102 J0553.9+3104     05 54 05.17 +31 02 13.61  0.05  0.05    1.33 -9.9    -9.9   0.20 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  3.1 1.2 V1 
J0556-4351 J0555.9-4348   f 05 56 18.54 -43 51 45.80 51.00 45.80   29.50 -9.9    -9.9   0.50 -9.9  -9.9   0.40 -9.9   0.25 -9.9  -9.9  -9.9  5.6 1.4 A1 
J0602-4009 J0602.7-4011     06 02 56.09 -40 09 03.50  1.70  1.90    5.70 -9.9     3.70  0.50 -9.9   1.10 -9.9  -9.9  -9.9  -9.9  -0.88  0.63 3.2 1.3 A1 
J0605+3802 J0605.3+3758     06 05 47.96 +38 02 37.82  0.05  0.05    5.64 -9.9    -9.9   0.83 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  6.2 2.3 V1 
J0607-0623 J0607.5-0618c  f 06 07 46.05 -06 23 02.60 23.00  2.60 6091.90 -9.9    -9.9   2.70 -9.9  -9.9   0.19 -9.9   0.15 -9.9  -9.9  -9.9  5.9 1.4 A1 
J0620+2511 J0621.2+2508     06 20 56.79 +25 11 11.92  0.05  0.05   18.54 -9.9    -9.9   0.57 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  5.1 2.1 V1 
J0620-2553 J0620.8-2556   f 06 20 44.64 -25 53 30.90 53.00 30.90    3.00 -9.9    -9.9   2.40 -9.9  -9.9  -9.9   0.30 -9.9  -9.9  -9.9  -9.9  3.5 1.0 A1 
J0620-2601 J0620.8-2556   f 06 20 55.80 -26 01 05.10  1.00  5.10    4.60 -9.9    -9.9   0.40 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  4.8 1.2 A1 
J0621-2557 J0620.8-2556   f 06 21 08.84 -25 57 57.00  0.60  0.80   24.70 -9.9    26.40  0.50 -9.9   1.50  0.28 -9.9   0.13 -9.9   0.14  0.12 3.7 0.9 A1 
J0631+0422 J0631.7+0428     06 31 35.79 +04 22 36.97  0.05  0.05   10.26 -9.9    -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  6.4 1.8 V1 
J0631+042A J0631.7+0428     06 31 37.84 +04 22 40.43  0.05  0.05    4.56 -9.9    -9.9   1.01 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  6.2 1.7 V1 
J0635+0550 J0636.0+0554     06 35 44.21 +05 50 23.82  0.05  0.05    8.62 -9.9    -9.9   0.66 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  5.8 1.0 V1 
J0640+7312 J0641.2+7315     06 40 09.43 +73 12 01.03  0.05  0.05    4.64 -9.9    -9.9   0.40 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  5.7 2.2 V1 
J0641+1010 J0641.1+1006c    06 41 12.19 +10 10 10.29  0.05  0.05   19.74 15.39   -9.9   0.22  0.46 -9.9  -9.9  -9.9  -9.9  -9.9  -0.66  0.08 3.9 1.1 V1 
J0641+1011 J0641.1+1006c    06 41 14.16 +10 11 58.57  0.05  0.05   10.35 -9.9    -9.9   0.66 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  5.8 1.7 V1 
J0642+0315 J0642.9+0319     06 42 57.45 +03 15 09.80  0.05  0.05    2.14 -9.9    -9.9   0.46 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  4.4 1.8 V1 
J0642+0318 J0642.9+0319     06 42 36.03 +03 18 23.89  0.05  0.05    7.44 -9.9    -9.9   0.64 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  5.1 2.0 V1 
J0644+6038 J0644.6+6034   f 06 44 35.75 +60 38 51.04  0.05  0.05    8.21  9.39   -9.9   0.33 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  4.4 2.0 V1 
J0658+0636 J0658.4+0633   f 06 58 09.09 +06 36 44.60 36.00 44.60    7.70 -9.9    -9.9   0.50 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  5.6 2.2 A1 
J0658+0637 J0658.4+0633     06 58 45.03 +06 37 11.60  0.05  0.05   19.83 -9.9    -9.9   0.68 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  5.9 2.1 V1 
J0708-1022 J0708.5-1020c  f 07 08 12.70 -10 22 01.40 22.00  1.40    8.00 -9.9    -9.9   0.40 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  4.4 1.2 A1 
J0713-0952 J0713.5-0952   f 07 13 53.24 -09 52 16.70 52.00 16.70    9.70 -9.9    -9.9   0.40 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  4.8 0.7 A1 
J0719-4956 J0719.2-5000   f 07 19 17.82 -49 56 06.20  0.28  0.19   17.10 -9.9     9.80  0.20 -9.9   0.30 -0.34 -0.96  0.07  0.25 -1.13  0.07 4.9 2.1 A2 
J0737-3231 J0737.1-3235   f 07 37 12.66 -32 31 05.40 31.00  5.40    4.70 -9.9    -9.9   0.30 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  4.2 1.5 A1 
J0746-0220 J0746.0-0222   f 07 46 21.43 -02 20 09.70 20.00  9.70   24.60 -9.9    -9.9   0.30 -9.9  -9.9  -0.50 -9.9   0.09 -9.9  -9.9  -9.9  4.5 2.0 A1 
J0748-2206 J0748.5-2204   f 07 48 22.01 -22 06 53.40  6.00 53.40    4.20 -9.9    -9.9   0.30 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  3.6 0.9 A1 
J0756-6430 J0756.3-6433   f 07 56 24.23 -64 30 29.10  0.60  0.80   19.50 -9.9    21.00  0.30 -9.9   0.80  0.25 -0.42  0.10  0.40  0.15  0.08 3.4 2.0 A1 
J0757-2609 J0758.0-2615c  f 07 57 45.55 -26 09 51.13  1.56  1.19    3.00 -9.9     3.10  0.40 -9.9   0.30 -2.33  0.84  0.77  1.17  0.07  0.33 6.5 1.2 A2 
J0802-0939 J0802.6-0940   f 08 02 16.57 -09 39 38.01  0.77  2.57    7.40 -9.9    -9.9   1.00 -9.9  -9.9  -0.63 -9.9   0.42 -9.9  -9.9  -9.9  5.7 2.6 A2 
J0802-0940 J0802.6-0940   f 08 02 16.42 -09 40 18.51  0.68  2.23    6.40 -9.9     6.90  0.90 -9.9   0.50  2.40 -3.53  0.44  0.53  0.15  0.32 5.7 2.6 A2 
J0802-0941 J0802.6-0940   f 08 02 16.08 -09 41 08.91  0.23  0.25   -9.9  -9.9     8.50 -9.9  -9.9   0.40 -9.9   1.14 -9.9   0.37 -9.9  -9.9  5.9 2.7 A2 
J0802-094A J0802.6-0940   f 08 02 15.73 -09 42 07.01  5.36  5.03   -9.9  -9.9     4.50 -9.9  -9.9   3.40 -9.9  -0.29 -9.9   4.01 -9.9  -9.9  6.2 2.8 A2 
J0802-094B J0802.6-0940   f 08 02 17.40 -09 42 03.11  3.65  4.74   27.80 -9.9    -9.9  13.10 -9.9  -9.9  -9.9   1.15 -9.9  -9.9  -9.9  -9.9  5.8 2.7 A2 
J0803-0335 J0803.2-0339     08 03 12.04 -03 35 58.70  0.50  0.80   72.00 -9.9    46.00  0.40 -9.9   1.20 -0.57 -0.52  0.04  0.24 -0.91  0.05 3.3 1.8 A1 
J0803-0337 J0803.2-0339   f 08 03 23.87 -03 37 41.30 37.00 41.30    3.90 -9.9    -9.9   0.20 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  3.2 1.7 A1 
J0806-6510 J0807.0-6511   f 08 06 57.36 -65 10 52.70 10.00 52.70    1.80 -9.9    -9.9   0.10 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  1.0 0.3 A1 
J0807-6514 J0807.0-6511   f 08 07 11.20 -65 14 46.50 14.00 46.50    4.10 -9.9    -9.9   0.20 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  3.5 1.1 A1 
J0838-2825 J0838.8-2828   f 08 38 30.13 -28 25 55.53  0.09  0.08   21.50 -9.9    23.60  0.20 -9.9   0.20  0.18  0.41  0.05  0.07  0.19  0.03 5.3 2.8 A2 
J0843+6716 J0843.6+6715     08 43 07.18 +67 16 59.83  0.05  0.05    1.55 -9.9    -9.9   0.28 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  3.2 1.6 V1 
J0844+6717 J0843.6+6715     08 44 20.95 +67 17 11.92  0.05  0.05    5.81 -9.9    -9.9   0.40 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  4.6 2.2 V1 
J0847-4056 J0846.7-4053   f 08 47 09.53 -40 56 24.50 56.00 24.50    3.00 -9.9    -9.9   0.40 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  5.0 1.6 A1 
J0850-4845 J0850.1-4846   f 08 50 27.21 -48 45 13.70 45.00 13.70    3.40 -9.9    -9.9   0.20 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  2.9 1.1 A1 
J0859-2533 J0859.4-2532     08 59 37.98 -25 33 58.70  0.80  1.00    7.30 -9.9     4.40  0.30 -9.9   0.60 -1.11 -9.9   0.24 -9.9  -1.03  0.29 2.7 1.0 A1 
J0900+6739 J0900.9+6736     09 00 40.64 +67 39 23.03  0.05  0.05    1.16 -9.9    -9.9   0.22 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  3.2 1.1 V1 
J0900+6742 J0900.9+6736     09 00 38.65 +67 42 22.89  0.05  0.05   19.52 -9.9    -9.9   0.91 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  6.0 2.0 V1 
J0900+674A J0900.9+6736     09 00 38.80 +67 42 24.67  0.05  0.05   17.62 -9.9    -9.9   0.80 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  6.0 2.0 V1 
J0901-4438 J0900.5-4441c  f 09 01 03.86 -44 38 23.90  0.45  0.48    5.00 -9.9     3.20  0.20 -9.9   0.20 -0.28  0.27  0.25  0.63 -0.91  0.15 5.7 2.1 A2 
J0901-443A J0900.5-4441c  f 09 01 06.68 -44 38 47.50  1.00  1.12   -9.9  -9.9     1.10 -9.9  -9.9   0.20 -9.9   0.36 -9.9   1.63 -9.9  -9.9  6.0 2.2 A2 
J0901-4648 J0901.7-4655     09 01 34.87 -46 48 56.30  1.57  2.26    8.10 -9.9     1.90  0.40 -9.9   0.50 -1.21 -1.67  0.33  2.52 -2.94  0.54 6.5 2.8 A2 
J0901-4652 J0901.7-4655   f 09 01 36.04 -46 52 22.40  1.15  1.35   -9.9  -9.9     1.10 -9.9  -9.9   0.20 -9.9   1.47 -9.9   1.83 -9.9  -9.9  3.1 1.4 A2 
J0903-4828 J0904.0-4823c  f 09 03 37.28 -48 28 09.90  0.03  0.03 2141.60 -9.9    -9.9   5.70 -9.9  -9.9  -0.29 -9.9   0.01 -9.9  -9.9  -9.9  6.2 2.1 A2 
J0903-482A J0904.0-4823c  f 09 03 28.51 -48 26 09.10 26.00  9.10    0.50 -9.9    -9.9   0.80 -9.9  -9.9  -9.9   1.10 -9.9  -9.9  -9.9  -9.9  6.3 2.0 A1 
J0903-482B J0904.0-4823c  f 09 03 51.88 -48 28 10.80 28.00 10.80    0.60 -9.9    -9.9   0.80 -9.9  -9.9  -9.9   0.60 -9.9  -9.9  -9.9  -9.9  4.9 1.6 A1 
J0923+1505 J0923.5+1508     09 23 57.86 +15 05 20.23  0.05  0.05    9.43 -9.9    -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  6.3 1.6 V1 
J0938-1430 J0937.9-1434   f 09 38 15.56 -14 30 48.20 30.00 48.20   14.40 -9.9    -9.9   0.70 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  6.4 2.2 A1 
J0953-1459 J0953.6-1504   f 09 53 22.30 -14 59 47.41  2.12  2.25    3.80 -9.9     2.20  0.90 -9.9   0.20 -1.43  0.20  1.29  1.09 -1.11  0.52 6.1 1.9 A2 
J0953-1508 J0953.6-1504   f 09 53 58.37 -15 08 32.42  2.42  2.60    1.50 -9.9    -9.9   0.40 -9.9  -9.9  -1.88 -9.9   1.42 -9.9  -9.9  -9.9  6.3 2.2 A2 
J1010-5645 J1010.7-5643c  f 10 10 52.80 -56 45 05.91  1.46  1.64   37.20 -9.9    -9.9   6.10 -9.9  -9.9   3.42 -9.9   0.42 -9.9  -9.9  -9.9  1.8 0.6 A2 
J1010-564A J1010.7-5643c ef 10 10 54.44 -56 45 27.10 45.00 27.10    1.90 -9.9    -9.9   1.10 -9.9  -9.9  -9.9   0.20 -9.9  -9.9  -9.9  -9.9  2.2 0.7 A1 
J1012-4242 J1012.1-4236   f 10 12 00.53 -42 42 02.00  0.29  0.33    6.40 -9.9     5.30  0.20 -9.9   0.20 -0.11 -0.08  0.19  0.37 -0.38  0.10 6.0 2.0 A2 
J1013+3430 J1013.6+3434     10 13 23.44 +34 30 44.47  0.05  0.05    3.20 -9.9    -9.9   0.47 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  4.6 1.6 V1 
J1013+3439 J1013.6+3434     10 13 21.20 +34 39 12.44  0.05  0.05    3.06 -9.9    -9.9   0.62 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  5.7 1.6 V1 
J1013+343A J1013.6+3434     10 13 23.85 +34 30 36.24  0.05  0.05    4.90 -9.9    -9.9   0.38 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  4.7 1.6 V1 
J1013+343B J1013.6+3434     10 13 24.01 +34 30 37.43  0.05  0.05    1.81 -9.9    -9.9   0.33 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  4.7 1.6 V1 
J1016-4247 J1016.4-4244   f 10 16 20.76 -42 47 23.10  0.90  1.00    8.80 -9.9     6.90  0.30 -9.9   0.60  0.61 -9.9   0.22 -9.9  -0.49  0.19 3.1 1.1 A1 
J1030-8403 J1032.9-8401   f 10 30 16.39 -84 03 11.20  3.00 11.20   21.70 -9.9    -9.9   0.30 -9.9  -9.9   0.03 -9.9   0.15 -9.9  -9.9  -9.9  4.6 2.0 A1 
J1035-8403 J1032.9-8401   f 10 35 45.99 -84 03 09.19  0.50  3.96    8.70 -9.9     4.30  0.30 -9.9   0.30 -0.45  0.03  0.21  0.58 -1.43  0.16 4.9 1.9 A2 
J1036-5831 J1036.4-5828c  f 10 36 30.40 -58 31 15.08  0.66  1.44   18.00 -9.9    -9.9   1.40 -9.9  -9.9  -5.47 -9.9   0.37 -9.9  -9.9  -9.9  2.4 1.1 A2 
J1036-5832 J1036.4-5828c  f 10 36 46.48 -58 32 37.68  0.36  1.29  236.00 -9.9    -9.9   9.20 -9.9  -9.9  -2.33 -9.9   0.13 -9.9  -9.9  -9.9  4.5 2.1 A2 
J1037-5828 J1036.4-5828c  f 10 37 02.00 -58 28 39.08  0.46  0.88  149.70 -9.9    -9.9   6.80 -9.9  -9.9   0.19 -9.9   0.14 -9.9  -9.9  -9.9  4.6 2.1 A2 
J1038-5846 J1038.6-5850c  f 10 38 04.60 -58 46 24.41  0.07  0.14   98.70 -9.9    80.20  0.50 -9.9   0.80  1.27  0.69  0.03  0.07 -0.42  0.02 5.8 2.9 A2 
J1046-6001 J1046.8-6005c  f 10 46 53.32 -60 01 35.10  1.00 35.10   86.80 -9.9    -9.9   0.50 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  3.6 1.4 A1 
J1046-6004 J1046.8-6005c  f 10 46 30.95 -60 04 47.30  0.14  0.20   -9.9  -9.9   341.80 -9.9  -9.9   3.80 -9.9   0.04 -9.9   0.06 -9.9  -9.9  2.4 1.2 A2 
J1046-6005 J1046.8-6005c  f 10 46 17.52 -60 05 15.50  5.00 15.50  109.50 -9.9    -9.9   0.50 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  4.0 1.9 A1 
J1046-600A J1046.8-6005c  f 10 46 33.77 -60 04 39.80  0.07  0.08  460.40 -9.9    -9.9   2.00 -9.9  -9.9  -2.12 -9.9   0.02 -9.9  -9.9  -9.9  2.0 1.0 A2 
J1046-600B J1046.8-6005c  f 10 46 35.12 -60 04 34.00  0.07  0.08  214.00 -9.9    -9.9   0.80 -9.9  -9.9   0.30 -9.9   0.02 -9.9  -9.9  -9.9  1.9 1.0 A2 
J1046-600C J1046.8-6005c  f 10 46 37.98 -60 04 38.20  4.00 38.20    0.50 -9.9    -9.9   0.80 -9.9  -9.9  -9.9   0.30 -9.9  -9.9  -9.9  -9.9  1.5 0.8 A1 
J1047-6002 J1046.8-6005c  f 10 47 21.50 -60 02 12.20  0.14  0.24  729.60 -9.9    -9.9   8.20 -9.9  -9.9   0.50 -9.9   0.05 -9.9  -9.9  -9.9  5.0 2.0 A2 
J1049-5919 J1050.3-5922c  f 10 49 47.79 -59 19 00.91  0.72  1.67  124.00 -9.9    -9.9  10.60 -9.9  -9.9   2.62 -9.9   0.26 -9.9  -9.9  -9.9  5.5 1.6 A2 
J1049-5920 J1050.3-5922c  f 10 49 50.65 -59 20 59.21  0.84  2.57   17.80 -9.9    -9.9   1.70 -9.9  -9.9  -0.04 -9.9   0.43 -9.9  -9.9  -9.9  4.2 1.2 A2 
J1050-5916 J1050.3-5922c    10 50 03.16 -59 16 47.30  0.89  2.15   -9.9  -9.9     6.00 -9.9  -9.9   1.00 -9.9  -5.00 -9.9   1.20 -9.9  -9.9  6.0 1.8 A2 
J1050-5917 J1050.3-5922c  f 10 50 53.23 -59 17 59.40  1.87  4.09   11.80 -9.9    -9.9   2.00 -9.9  -9.9  -0.40 -9.9   0.64 -9.9  -9.9  -9.9  5.7 1.9 A2 
J1050-5918 J1050.3-5922c  f 10 50 20.91 -59 18 38.31  0.74  0.98   55.40 -9.9    -9.9   2.80 -9.9  -9.9  -0.71 -9.9   0.20 -9.9  -9.9  -9.9  3.6 1.1 A2 
J1050-591A J1050.3-5922c    10 50 23.74 -59 18 25.11  0.81  3.14   -9.9  -9.9    20.10 -9.9  -9.9   3.20 -9.9  -3.59 -9.9   1.25 -9.9  -9.9  3.8 1.2 A2 
J1055-5847 J1056.0-5853   f 10 55 33.75 -58 47 56.48  0.43  0.54    9.20 -9.9     5.20  0.30 -9.9   0.30 -0.41 -1.44  0.18  0.50 -1.16  0.13 6.3 2.4 A2 
J1055-5849 J1056.0-5853     10 55 29.25 -58 49 40.68  0.65  0.89   -9.9  -9.9     3.00 -9.9  -9.9   0.30 -9.9  -1.77 -9.9   0.85 -9.9  -9.9  5.4 2.1 A2 
J1055-5851 J1056.0-5853   f 10 55 56.87 -58 51 22.90 51.00 22.90    3.20 -9.9    -9.9   0.20 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  1.9 0.7 A1 
J1055-5852 J1056.0-5853   f 10 55 46.00 -58 52 44.88  2.14  3.75    3.50 -9.9    -9.9   0.50 -9.9  -9.9   0.38 -9.9   0.71 -9.9  -9.9  -9.9  1.9 0.7 A2 
J1056-6027 J1056.2-6021   f 10 56 11.59 -60 27 13.81  0.01  0.02  215.90 -9.9   221.70  0.20 -9.9   0.40 -0.12 -0.03  0.01  0.02  0.05  0.00 5.7 2.9 A2 
J1058-6626 J1058.7-6621   f 10 58 32.23 -66 26 00.70 26.00  0.70   11.80 -9.9    -9.9   0.30 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  4.2 1.6 A1 
J1058-6627 J1058.7-6621   f 10 58 08.01 -66 27 11.88  0.98  2.08    3.30 -9.9    -9.9   0.30 -9.9  -9.9  -1.51 -9.9   0.52 -9.9  -9.9  -9.9  6.3 2.2 A2 
J1059-2053 J1059.9-2051   f 10 59 36.05 -20 53 14.40 53.00 14.40   31.20 -9.9    -9.9   0.40 -9.9  -9.9  -0.82 -9.9   0.12 -9.9  -9.9  -9.9  5.1 1.5 A1 
J1059-6115 J1059.3-6118c    10 59 22.63 -61 15 50.60  0.42  0.50  233.80 -9.9    16.90  3.10 -9.9   0.50 -1.26 -1.29  0.04  0.29 -5.33  0.07 3.0 0.7 A2 
J1059-6117 J1059.3-6118c  f 10 59 41.04 -61 17 11.10 17.00 11.10   31.20 -9.9    -9.9   0.20 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  3.1 0.7 A1 
J1059-611A J1059.3-6118c  f 10 59 28.69 -61 18 35.50 18.00 35.50   23.40 -9.9    -9.9   0.20 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  1.2 0.3 A1 
J1059-6120 J1059.3-6118c  f 10 59 12.57 -61 20 50.50 20.00 50.50   32.30 -9.9    -9.9   0.20 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  2.2 0.4 A1 
J1059-6122 J1059.3-6118c  f 10 59 26.87 -61 22 31.60 22.00 31.60   38.30 -9.9    -9.9   0.30 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  3.9 0.9 A1 
J1059-612A J1059.3-6118c  f 10 59 35.80 -61 20 42.60 20.00 42.60   16.00 -9.9    -9.9   0.20 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  2.8 0.6 A1 
J1059-6619 J1058.7-6621     10 59 26.37 -66 19 58.89  0.24  0.45   20.30 -9.9    10.80  0.30 -9.9   0.30 -0.76 -1.18  0.09  0.29 -1.28  0.06 4.7 2.0 A2 
J1059-6622 J1058.7-6621   f 10 59 23.76 -66 22 46.59  7.00 11.38    1.00 -9.9    -9.9   0.40 -9.9  -9.9   2.85 -9.9   2.77 -9.9  -9.9  -9.9  4.1 1.7 A2 
J1100-2056 J1059.9-2051   f 11 00 14.77 -20 56 23.70 56.00 23.70   68.20 -9.9    -9.9   0.60 -9.9  -9.9  -0.10 -9.9   0.17 -9.9  -9.9  -9.9  6.0 1.7 A1 
J1105-7617 J1105.4-7622   f 11 05 12.68 -76 17 12.80 17.00 12.80    2.70 -9.9    -9.9   0.40 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  5.1 2.1 A1 
J1117-5338 J1117.2-5341   f 11 17 15.07 -53 38 16.20  0.60  0.80   25.60 -9.9    20.00  0.40 -9.9   0.90 -0.22 -9.9   0.09 -9.9  -0.50  0.10 3.5 1.5 A1 
J1119-6022 J1118.9-6027c  f 11 19 14.56 -60 22 49.70 22.00 49.70   32.60 -9.9    -9.9   0.50 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  5.6 2.0 A1 
J1119-6025 J1118.9-6027c  f 11 19 10.60 -60 25 37.60 25.00 37.60    2.80 -9.9    -9.9   0.20 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  2.9 1.0 A1 
J1123-2524 J1123.3-2527   f 11 23 35.19 -25 24 03.60 24.00  3.60   12.50 -9.9    -9.9   0.40 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  5.0 1.1 A1 
J1123-2526 J1123.3-2527   f 11 23 36.71 -25 26 35.00  1.32  1.46    3.60 -9.9     2.40  0.30 -9.9   0.40 -1.69  0.59  0.47  1.72 -0.82  0.38 3.8 0.9 A2 
J1123-2528 J1123.3-2527   f 11 23 25.38 -25 28 55.80  0.45  0.42   14.40 -9.9    -9.9   0.50 -9.9  -9.9  -1.11 -9.9   0.24 -9.9  -9.9  -9.9  1.4 0.3 A2 
J1129+3756 J1129.5+3758     11 29 03.30 +37 56 56.95  0.05  0.05    8.82 -9.9    -9.9   0.49 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  5.6 1.8 V1 
J1129-0528 J1129.0-0532   f 11 29 14.10 -05 28 55.20  0.50  0.80   77.30 -9.9    70.90  0.40 -9.9   1.20  0.48 -0.13  0.04  0.20 -0.18  0.04 4.2 1.4 A1 
J1137-6233 J1138.8-6233c  f 11 37 58.51 -62 33 38.50  1.05  3.10    3.30 -9.9     4.60  0.20 -9.9   0.80  1.63  0.81  0.44  1.52  0.67  0.37 5.8 2.0 A2 
J1138-6233 J1138.8-6233c  f 11 38 07.95 -62 33 45.10 33.00 45.10    7.50 -9.9    -9.9   0.30 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  4.7 1.7 A1 
J1138-6235 J1138.8-6233c  f 11 38 15.91 -62 35 43.30  0.81  0.80    5.30 -9.9     3.70  0.20 -9.9   0.30 -2.06  0.16  0.27  0.77 -0.73  0.18 4.4 1.7 A2 
J1156-0747 J1156.7-0751   f 11 56 54.40 -07 47 57.00 47.00 57.00    4.40 -9.9    -9.9   0.40 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  3.9 0.7 A1 
J1207-5051 J1207.3-5055   f 12 07 10.16 -50 51 40.30  0.46  0.59    3.90 -9.9     2.50  0.20 -9.9   0.20 -1.73 -0.23  0.28  0.73 -0.90  0.19 4.5 1.7 A2 
J1213-4405 J1214.1-4410   f 12 13 55.54 -44 05 45.20  5.00 45.20    3.20 -9.9    -9.9   0.40 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  4.7 1.8 A1 
J1221-0630 J1221.4-0633   f 12 21 17.51 -06 30 37.80 30.00 37.80    3.20 -9.9    -9.9   0.20 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  3.3 1.3 A1 
J1221-063A J1221.4-0633   f 12 21 39.47 -06 30 29.80 30.00 29.80    2.90 -9.9    -9.9   0.30 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  4.3 1.9 A1 
J1230-5112 J1231.3-5112     12 30 53.83 -51 12 35.29  0.43  0.58    5.20 -9.9     3.40  0.20 -9.9   0.20 -1.36 -0.65  0.22  0.66 -0.86  0.14 4.3 1.5 A2 
J1231-5107 J1231.3-5112   f 12 31 38.20 -51 07 06.91  0.40  0.53    5.40 -9.9     5.80  0.20 -9.9   0.30 -0.31 -0.80  0.24  0.46  0.15  0.13 6.1 1.8 A2 
J1231-5108 J1231.3-5112   f 12 31 45.18 -51 08 45.30  8.00 45.30    9.40 -9.9    -9.9   0.40 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  5.4 1.6 A1 
J1231-6516 J1231.1-6512   f 12 31 03.80 -65 16 32.58  0.79  1.82    2.50 -9.9     1.80  0.20 -9.9   0.20  0.62 -2.74  0.50  1.07 -0.67  0.28 3.9 1.4 A2 
J1236-6151 J1236.1-6155   f 12 36 02.19 -61 51 14.40  0.01  0.02 3238.20 -9.9  1394.10  1.70 -9.9   1.80 -0.26 -0.61  0.01  0.01 -1.71  0.00 4.2 1.5 A2 
J1240-7148 J1240.6-7151   f 12 40 21.17 -71 48 59.50  0.70  0.90   14.00 -9.9    11.20  0.40 -9.9   0.80  0.29 -9.9   0.17 -9.9  -0.45  0.16 3.3 2.0 A1 
J1243-6236 J1243.9-6232   f 12 43 31.47 -62 36 12.90  0.02  0.04   95.70 -9.9   101.30  0.20 -9.9   0.20  0.20  0.03  0.01  0.02  0.12  0.01 4.7 2.2 A2 
J1249-2808 J1249.5-2811   f 12 49 19.48 -28 08 32.60  0.50  0.80   34.70 -9.9    32.90  0.30 -9.9   0.90  0.13  0.01  0.06  0.30 -0.11  0.06 3.5 2.0 A1 
J1254-220A J1254.2-2203     12 54 29.75 -22 04 21.90  1.40  1.30    4.90 -9.9     3.60  0.30 -9.9   0.70 -9.9  -9.9  -9.9  -9.9  -0.63  0.41 3.2 1.2 A1 
J1256-5824 J1255.8-5828     12 56 05.11 -58 24 57.80  0.42  0.71   -9.9  -9.9     2.90 -9.9  -9.9   0.20 -9.9  -0.90 -9.9   0.69 -9.9  -9.9  3.8 0.6 A2 
J1256-5825 J1255.8-5828   f 12 56 05.93 -58 25 06.30  2.47  9.15    8.50 -9.9    -9.9   1.30 -9.9  -9.9   2.68 -9.9   0.70 -9.9  -9.9  -9.9  3.7 0.5 A2 
J1303-6314 J1303.7-6316c  f 13 03 15.70 -63 14 08.50  0.80  1.00   33.80 -9.9    41.00  0.80 -9.9   5.00 -0.97 -9.9   0.14 -9.9   0.39  0.25 4.0 2.0 A1 
J1309-6234 J1309.6-6230c  f 13 09 16.43 -62 34 27.57  0.95  1.45   -9.9  -9.9     4.80 -9.9  -9.9   0.60 -9.9   7.37 -9.9   1.31 -9.9  -9.9  4.5 1.3 A2 
J1309-6235 J1309.6-6230c    13 09 05.69 -62 35 30.37  0.82  1.87   -9.9  -9.9     8.00 -9.9  -9.9   0.80 -9.9  -2.49 -9.9   0.91 -9.9  -9.9  6.1 1.8 A2 
J1310-6234 J1309.6-6230c    13 10 15.79 -62 34 53.17  0.08  0.17   -9.9  -9.9   178.50 -9.9  -9.9   1.70 -9.9  -4.33 -9.9   0.08 -9.9  -9.9  5.9 1.4 A2 
J1310-6235 J1309.6-6230c    13 10 10.12 -62 35 51.07  0.10  0.13   -9.9  -9.9    91.40 -9.9  -9.9   0.80 -9.9  -1.16 -9.9   0.08 -9.9  -9.9  6.2 1.5 A2 
J1312-2349 J1312.9-2351   f 13 12 35.49 -23 49 09.60 49.00  9.60    8.80 -9.9    -9.9   0.40 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  5.7 1.7 A1 
J1312-6501 J1312.0-6458   f 13 12 46.18 -65 01 56.37  3.82  6.07    1.90 -9.9    -9.9   0.50 -9.9  -9.9   0.03 -9.9   1.49 -9.9  -9.9  -9.9  5.9 0.9 A2 
J1313-2348 J1312.9-2351   f 13 13 00.79 -23 48 34.30 48.00 34.30    3.40 -9.9    -9.9   0.20 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  3.1 1.1 A1 
J1315-0733 J1315.6-0730   f 13 15 52.99 -07 33 02.50  0.50  0.80   40.20 -9.9    38.40  0.30 -9.9   1.10  0.39 -0.67  0.05  0.31 -0.09  0.06 4.1 1.9 A1 
J1316-6304 J1317.2-6304   f 13 16 35.20 -63 04 07.41  0.41  0.88   16.90 -9.9     5.10  0.60 -9.9   0.20 -0.11 -0.72  0.16  0.40 -2.43  0.11 4.5 1.7 A2 
J1317-6300 J1317.2-6304     13 17 10.19 -63 00 54.09  0.29  0.57   20.50 -9.9    14.60  0.40 -9.9   0.70 -0.63 -0.53  0.10  0.45 -0.69  0.11 3.8 1.6 A2 
J1320-5756 J1320.1-5756   f 13 20 23.76 -57 56 12.40 56.00 12.40    1.80 -9.9    -9.9   0.20 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  1.6 0.7 A1 
J1320-5757 J1320.1-5756   f 13 20 49.64 -57 57 07.09  2.17  2.90    2.50 -9.9    -9.9   0.40 -9.9  -9.9   1.07 -9.9   1.08 -9.9  -9.9  -9.9  5.1 2.2 A2 
J1324-5415 J1324.4-5411   f 13 24 57.24 -54 15 01.70 15.00  1.70    3.90 -9.9    -9.9   0.40 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  5.3 1.3 A1 
J1329-3450 J1329.5-3448   f 13 29 07.53 -34 50 08.90 50.00  8.90    4.70 -9.9    -9.9   0.60 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  6.2 1.7 A1 
J1329-6105 J1329.7-6108     13 29 48.42 -61 05 07.20  0.60  0.80   22.90 -9.9    13.00  0.40 -9.9   1.20 -0.99 -9.9   0.12 -9.9  -1.15  0.19 3.5 1.8 A1 
J1335-4101 J1335.3-4058   f 13 35 44.69 -41 01 09.90  1.00  9.90    7.20 -9.9    -9.9   0.30 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  4.8 1.7 A1 
J1335-5700 J1335.4-5658   f 13 35 58.56 -57 00 54.60  0.00 54.60   11.00 -9.9    -9.9   0.30 -9.9  -9.9   0.17 -9.9   0.24 -9.9  -9.9  -9.9  4.7 1.7 A1 
J1340-0410 J1340.5-0412   f 13 40 41.98 -04 10 07.00  0.60  0.80   17.40 -9.9    13.90  0.30 -9.9   0.80  0.03 -9.9   0.10 -9.9  -0.46  0.12 3.6 1.2 A1 
J1340-0415 J1340.5-0412   f 13 40 38.55 -04 15 15.80  1.00  1.20    5.00 -9.9     3.80  0.30 -9.9   0.70  0.08 -9.9   0.35 -9.9  -0.56  0.39 3.4 1.1 A1 
J1346-2953 J1347.0-2956   f 13 46 52.97 -29 53 47.00 53.00 47.00    5.40 -9.9    -9.9   0.20 -9.9  -9.9  -0.30 -9.9   0.21 -9.9  -9.9  -9.9  3.5 1.5 A1 
J1346-3352 J1345.8-3356   f 13 46 13.17 -33 52 40.80 52.00 40.80   16.90 -9.9    -9.9   0.50 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  6.0 2.2 A1 
J1358-6025 J1358.8-6027c  f 13 58 16.57 -60 25 34.70 25.00 34.70    1.80 -9.9    -9.9   0.20 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  4.6 1.9 A1 
J1358-6028 J1358.8-6027c  f 13 58 54.79 -60 28 04.90 28.00  4.90    3.20 -9.9    -9.9   0.20 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  0.8 0.4 A1 
J1358-602A J1358.8-6027c  f 13 58 23.06 -60 25 48.00 25.00 48.00    5.90 -9.9    -9.9   0.40 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  3.8 1.6 A1 
J1358-602B J1358.8-6027c  f 13 58 46.35 -60 25 46.90 25.00 46.90    4.50 -9.9    -9.9   0.30 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  1.7 0.8 A1 
J1400-2409 J1400.2-2412   f 14 00 10.17 -24 09 57.80  9.00 57.80    2.60 -9.9    -9.9   0.20 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  3.2 0.9 A1 
J1404-5244 J1404.0-5244   f 14 04 13.27 -52 44 55.90 44.00 55.90    1.20 -9.9    -9.9   0.20 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  1.6 0.4 A1 
J1407-2948 J1407.4-2948   f 14 07 13.71 -29 48 41.10 48.00 41.10    2.70 -9.9    -9.9   0.20 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  2.6 0.5 A1 
J1414-5455 J1414.1-5450   f 14 14 31.81 -54 55 36.18  2.64  4.32    0.90 -9.9     1.00  0.30 -9.9   0.30  0.34  0.97  1.71  3.04  0.21  0.91 6.4 1.5 A2 
J1417-4404 J1417.5-4404   f 14 17 16.73 -44 04 40.30  4.00 40.30    2.30 -9.9    -9.9   0.20 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  2.4 1.0 A1 
J1422-7846 J1423.9-7842   f 14 22 07.02 -78 46 30.19  1.92  7.19    3.80 -9.9     3.70  0.40 -9.9   0.80 -1.24  0.72  0.79  2.11 -0.05  0.49 6.4 2.4 A2 
J1437-5215 J1437.2-5211   f 14 37 19.26 -52 15 44.90 15.00 44.90    1.90 -9.9    -9.9   0.30 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  4.4 1.4 A1 
J1446-5754 J1446.6-5753   f 14 46 10.65 -57 54 58.20 54.00 58.20    5.00 -9.9    -9.9   0.30 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  4.0 1.3 A1 
J1456-6243 J1456.7-6247c    14 56 47.55 -62 43 51.90 13.70  2.60   20.30 -9.9    11.40 11.70 -9.9   2.50 -1.02 -9.9   0.16 -9.9  -1.17  1.25 3.4 1.1 A1 
J1456-624A J1456.7-6247c    14 56 52.02 -62 43 57.30 10.80  3.70   20.10 -9.9    14.30 11.40 -9.9   2.60 -0.99 -9.9   0.17 -9.9  -0.69  1.21 3.4 1.1 A1 
J1458-2121 J1458.5-2121   f 14 58 48.55 -21 21 57.70 21.00 57.70    4.10 -9.9    -9.9   0.20 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  3.3 1.3 A1 
J1502+5544 J1502.1+5548     15 02 05.39 +55 44 12.48  0.05  0.05    4.26 -9.9    -9.9   0.36 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  4.8 1.4 V1 
J1502+5548 J1502.1+5548     15 02 38.09 +55 48 11.25  0.05  0.05    3.11 -9.9    -9.9   0.46 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  4.3 1.3 V1 
J1502+5552 J1502.1+5548     15 02 29.08 +55 52 04.79  0.05  0.05   27.55 18.93   -9.9   0.31  0.71 -9.9  -9.9  -9.9  -9.9  -9.9  -0.99  0.10 4.3 1.3 V1 
J1503-5801 J1503.9-5800c  f 15 03 33.92 -58 01 13.70  1.00  1.10   10.30 -9.9     6.40  0.40 -9.9   0.90  0.34 -9.9   0.26 -9.9  -0.97  0.30 3.4 1.8 A1 
J1511-5812 J1510.9-5808c  f 15 11 01.93 -58 12 07.20 12.00  7.20    9.00 -9.9    -9.9   0.20 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  3.9 1.7 A1 
J1513-2300 J1513.9-2256   f 15 13 48.33 -23 00 36.60  0.00 36.60    2.70 -9.9    -9.9   0.30 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  4.1 1.5 A1 
J1517-5232 J1518.4-5233   f 15 17 53.98 -52 32 36.30  1.88  3.57    1.40 -9.9     1.60  0.20 -9.9   0.40 -2.77 -1.79  0.87  2.43  0.27  0.58 5.2 2.5 A2 
J1518-5232 J1518.4-5233   f 15 18 18.83 -52 32 53.20  2.53  3.11    1.40 -9.9    -9.9   0.30 -9.9  -9.9  -2.87 -9.9   1.14 -9.9  -9.9  -9.9  1.7 0.8 A2 
J1518-5233 J1518.4-5233   f 15 18 05.66 -52 33 41.10 33.00 41.10    3.80 -9.9    -9.9   0.30 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  3.3 1.5 A1 
J1527-5846 J1528.0-5841   f 15 27 35.92 -58 46 17.51  0.19  0.31   12.60 -9.9    10.90  0.20 -9.9   0.20 -0.45 -0.42  0.09  0.21 -0.29  0.05 5.9 2.6 A2 
J1528-5842 J1528.0-5841   f 15 28 04.11 -58 42 57.40 42.00 57.40    2.40 -9.9    -9.9   0.20 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  1.6 0.8 A1 
J1539-3322 J1539.2-3325   f 15 39 11.58 -33 22 05.60  1.40  1.50    5.10 -9.9     6.40  0.40 -9.9   1.30 -9.9  -9.9  -9.9  -9.9   0.46  0.44 3.7 2.5 A1 
J1543-0242 J1543.7-0241   f 15 43 59.26 -02 42 08.60 42.00  8.60    2.30 -9.9    -9.9   0.20 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  3.8 0.8 A1 
J1544-1124 J1544.5-1126   f 15 44 14.37 -11 24 41.30 24.00 41.30    8.90 -9.9    -9.9   0.30 -9.9  -9.9  -0.11 -9.9   0.30 -9.9  -9.9  -9.9  5.1 1.8 A1 
J1544-1125 J1544.5-1126   f 15 44 08.97 -11 25 22.98 16.00 35.30    1.50 -9.9     2.50  0.40 -9.9   4.80 -2.45 -9.99  1.54  9.99  1.04  3.94 6.1 2.1 A2 
J1544-2550 J1544.1-2554     15 44 12.62 -25 50 01.20  0.03  0.02   60.40 -9.9    34.90  0.20 -9.9   0.20 -1.00 -1.04  0.02  0.05 -1.11  0.01 4.7 1.2 A2 
J1548+1451 J1548.3+1453  e  15 48 07.19 +14 51 21.24  0.05  0.05   29.65  7.94   -9.9   0.34  0.82 -9.9  -9.9  -9.9  -9.9  -9.9  -3.48  0.27 4.3 2.4 V1 
J1548+1457 J1548.3+1453   f 15 48 24.39 +14 57 02.77  0.05  0.05   22.00 24.40   -9.9   0.23  0.38 -9.9  -9.9  -9.9  -9.9  -9.9   0.27  0.05 3.2 1.9 V1 
J1548+145A J1548.3+1453  e  15 48 07.19 +14 51 21.24  0.05  0.05   29.65 14.82   -9.9   0.34  0.86 -9.9  -9.9  -9.9  -9.9  -9.9  -1.83  0.16 4.3 2.4 V1 
J1548+145B J1548.3+1453     15 48 07.92 +14 51 11.91  0.05  0.05   15.28  7.94   -9.9   0.32  0.82 -9.9  -9.9  -9.9  -9.9  -9.9  -1.73  0.28 4.3 2.4 V1 
J1548+145C J1548.3+1453   f 15 48 07.92 +14 51 11.91  0.05  0.05   15.28 14.82   -9.9   0.32  0.86 -9.9  -9.9  -9.9  -9.9  -9.9  -0.08  0.16 4.3 2.4 V1 
J1550-4632 J1551.0-4636   f 15 50 49.88 -46 32 11.80 32.00 11.80    4.70 -9.9    -9.9   0.50 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  5.0 1.4 A1 
J1551-5332 J1551.3-5333c ef 15 51 48.90 -53 32 35.00 32.00 35.00    9.90 -9.9    -9.9   0.30 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  4.3 1.8 A1 
J1551-5333 J1551.3-5333c  f 15 51 39.14 -53 33 30.30  0.80  1.30   10.70 -9.9    -9.9   0.20 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  2.7 1.1 A1 
J1551-5334 J1551.3-5333c  f 15 51 30.93 -53 34 00.20 34.00  0.20    7.20 -9.9    -9.9   0.20 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  1.5 0.6 A1 
J1551-5335 J1551.3-5333c ef 15 51 31.75 -53 35 34.00 35.00 34.00    7.40 -9.9    -9.9   0.20 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  2.5 1.0 A1 
J1554-5316 J1554.4-5317c  f 15 54 27.71 -53 16 36.30 16.00 36.30   55.60 -9.9    -9.9   0.30 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  0.8 0.4 A1 
J1602+2311 J1602.4+2308     16 02 43.87 +23 11 15.46  0.05  0.05    2.28 -9.9    -9.9   0.23 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  4.6 1.5 V1 
J1609-4807 J1610.1-4808   f 16 09 46.11 -48 07 04.70  7.00  4.70    6.20 -9.9    -9.9   0.40 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  4.4 1.0 A1 
J1614+4704 J1614.8+4703   f 16 14 34.68 +47 04 20.06  0.05  0.05   11.07 12.60   -9.9   0.23  0.34 -9.9  -9.9  -9.9  -9.9  -9.9   0.34  0.09 3.0 0.8 V1 
J1614-5213 J1614.9-5212   f 16 14 53.73 -52 13 24.69  2.10  4.33  152.90 -9.9    -9.9  43.90 -9.9  -9.9   3.48 -9.9   0.60 -9.9  -9.9  -9.9  1.3 0.5 A2 
J1615-5134 J1615.2-5138   f 16 15 13.86 -51 34 41.90  0.86  1.47   38.60 -9.9    -9.9   1.30 -9.9  -9.9  -1.69 -9.9   0.20 -9.9  -9.9  -9.9  3.4 2.9 A2 
J1617-2653 J1617.5-2657   f 16 17 49.51 -26 53 02.92  3.13  2.25    1.20 -9.9    -9.9   0.30 -9.9  -9.9  -2.75 -9.9   1.44 -9.9  -9.9  -9.9  5.5 1.7 A2 
J1617-2702 J1617.5-2657   f 16 17 20.92 -27 02 42.88  1.78  1.28   -9.9  -9.9     1.20 -9.9  -9.9   0.20 -9.9   0.52 -9.9   2.19 -9.9  -9.9  6.1 2.0 A2 
J1617-4221 J1617.6-4219   f 16 17 49.33 -42 21 07.20 21.00  7.20    3.80 -9.9    -9.9   0.30 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  1.9 0.3 A1 
J1617-5332 J1617.3-5336   f 16 17 14.26 -53 32 06.20 32.00  6.20    9.30 -9.9    -9.9   0.40 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  4.9 1.5 A1 
J1617-5339 J1617.3-5336   f 16 17 44.73 -53 39 02.60 39.00  2.60    3.00 -9.9    -9.9   0.30 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  4.1 1.2 A1 
J1617-5822 J1618.0-5825   f 16 17 52.23 -58 23 00.00  1.70  1.70    4.90 -9.9     4.10  0.40 -9.9   0.80 -9.9  -9.9  -9.9  -9.9  -0.36  0.43 3.1 1.3 A1 
J1618-5820 J1618.0-5825   f 16 18 26.38 -58 20 30.50 20.00 30.50   19.30 -9.9    -9.9   0.70 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  6.3 2.6 A1 
J1619-5042 J1619.7-5040c  f 16 19 56.55 -50 42 17.88  5.37 20.84  105.20 -9.9    -9.9  42.00 -9.9  -9.9   2.76 -9.9   0.29 -9.9  -9.9  -9.9  2.5 1.6 A2 
J1620-5110 J1620.6-5111c  f 16 20 57.34 -51 10 41.00 10.00 41.00   52.80 -9.9    -9.9   0.40 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  2.9 1.4 A1 
J1620-5116 J1620.6-5111c  f 16 20 42.20 -51 16 57.20 16.00 57.20   82.30 -9.9    -9.9   0.70 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  5.3 2.5 A1 
J1621-5107 J1620.6-5111c  f 16 21 03.96 -51 07 27.20  0.50  1.13   -9.9  -9.9    91.80 -9.9  -9.9   5.80 -9.9   0.70 -9.9   0.30 -9.9  -9.9  5.6 2.7 A2 
J1621-5108 J1620.6-5111c  f 16 21 02.34 -51 08 51.80  0.16  0.29  264.60 -9.9    -9.9   2.30 -9.9  -9.9   1.16 -9.9   0.03 -9.9  -9.9  -9.9  4.5 2.1 A2 
J1621-510A J1620.6-5111c    16 21 03.42 -51 08 36.19  0.30  0.64   -9.9  -9.9    71.20 -9.9  -9.9   2.00 -9.9  -1.42 -9.9   0.20 -9.9  -9.9  4.8 2.3 A2 
J1621-510B J1620.6-5111c ef 16 21 05.99 -51 08 17.30  8.00 17.30    1.00 -9.9    -9.9  57.70 -9.9  -9.9   0.00 -9.9  -9.9  -9.9  -9.9  -9.9  5.3 2.5 A1 
J1621-5110 J1620.6-5111c    16 21 00.22 -51 10 29.39  0.36  0.58   -9.9  -9.9    43.70 -9.9  -9.9   1.70 -9.9  -2.27 -9.9   0.28 -9.9  -9.9  3.4 1.6 A2 
J1623-0316 J1622.8-0314   f 16 23 15.04 -03 16 13.39  0.42  0.36    4.80 -9.9     3.40  0.20 -9.9   0.20 -0.42 -1.08  0.24  0.53 -0.70  0.15 5.7 1.8 A2 
J1624-2126 J1624.2-2124     16 24 03.87 -21 26 45.90  0.60  0.80   26.80 -9.9    13.10  0.60 -9.9   2.20 -0.53 -9.9   0.13 -9.9  -1.45  0.34 3.8 0.4 A1 
J1624-4044 J1624.1-4040     16 24 03.78 -40 44 20.48  1.16  1.24    6.30 -9.9     3.40  0.60 -9.9   0.60 -2.13 -1.40  0.56  1.71 -1.25  0.41 4.1 2.9 A2 
J1626-4405 J1626.4-4408   f 16 26 38.42 -44 05 00.31  3.52  2.99    1.60 -9.9    -9.9   0.40 -9.9  -9.9  -1.36 -9.9   1.42 -9.9  -9.9  -9.9  4.2 1.9 A2 
J1630-1052 J1631.0-1050   f 16 30 49.43 -10 52 19.70  1.00  1.00    9.20 -9.9     5.10  0.40 -9.9   1.00 -0.46 -9.9   0.27 -9.9  -1.20  0.41 3.3 0.7 A1 
J1630-4616 J1630.1-4615   f 16 30 46.74 -46 16 03.20  1.39  1.61    2.10 -9.9    -9.9   0.20 -9.9  -9.9  -2.24 -9.9   0.78 -9.9  -9.9  -9.9  6.5 2.2 A2 
J1630-4749 J1630.2-4752  ef 16 30 13.73 -47 49 23.40 49.00 23.40    8.50 -9.9    -9.9   0.20 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  3.1 2.1 A1 
J1630-4750 J1630.2-4752   f 16 30 35.01 -47 50 20.89  0.26  0.24  108.30 -9.9    63.10  0.80 -9.9   1.10  1.17 -1.49  0.04  0.14 -1.10  0.04 3.9 2.6 A2 
J1630-4751 J1630.2-4752   f 16 30 13.09 -47 51 00.20 51.00  0.20   11.50 -9.9    -9.9   0.20 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  1.5 1.0 A1 
J1631-2817 J1631.6-2819   f 16 31 49.30 -28 17 05.90  0.80  0.90   10.70 -9.9    10.70  0.30 -9.9   1.10  0.48 -9.9   0.23 -9.9   0.00  0.22 3.3 0.6 A1 
J1632-2331 J1632.6-2328c  f 16 32 16.25 -23 31 34.40  1.78  1.47    3.20 -9.9    -9.9   0.40 -9.9  -9.9  -0.41 -9.9   0.78 -9.9  -9.9  -9.9  5.8 1.9 A2 
J1632-4755 J1632.4-4753c  f 16 32 32.33 -47 55 04.20 55.00  4.20   34.30 -9.9    -9.9   0.20 -9.9  -9.9  -2.78 -9.9   0.29 -9.9  -9.9  -9.9  1.8 1.3 A1 
J1639-5501 J1639.7-5504   f 16 39 50.79 -55 01 04.40  0.50  0.80   39.00 -9.9    34.50  0.30 -9.9   0.90  0.62 -2.38  0.06  0.27 -0.25  0.06 3.2 1.6 A1 
J1640-5505 J1639.7-5504   f 16 40 04.95 -55 05 40.60  5.00 40.60    5.20 -9.9    -9.9   0.20 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  3.1 1.6 A1 
J1641-5316 J1641.8-5319   f 16 41 39.72 -53 16 34.21  0.88  1.24    5.00 -9.9     2.30  0.30 -9.9   0.20 -1.31  0.69  0.32  1.15 -1.58  0.21 3.5 1.2 A2 
J1641-5318 J1641.8-5319   f 16 41 26.37 -53 18 27.21  1.49  2.19    2.70 -9.9    -9.9   0.30 -9.9  -9.9  -0.66 -9.9   0.77 -9.9  -9.9  -9.9  3.9 1.4 A2 
J1642-4929 J1643.3-4928   f 16 42 53.61 -49 29 36.11  2.18  2.69    2.80 -9.9     1.80  0.40 -9.9   0.50 -0.42  1.52  0.94  2.85 -0.90  0.63 5.0 1.6 A2 
J1645-2145 J1645.7-2148c  f 16 45 42.11 -21 45 52.70 45.00 52.70    2.00 -9.9    -9.9   0.20 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  3.1 1.0 A1 
J1646-1328 J1646.7-1333   f 16 46 51.91 -13 28 48.70 28.00 48.70   30.90 -9.9    -9.9   0.30 -9.9  -9.9  -0.60 -9.9   0.30 -9.9  -9.9  -9.9  4.7 2.0 A1 
J1647+4349 J1647.0+4351     16 47 30.26 +43 49 41.22  0.05  0.05    1.59 -9.9    -9.9   0.28 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  5.0 1.6 V1 
J1648-3004 J1649.2-3004   f 16 48 55.87 -30 04 25.01  2.54  1.95    2.10 -9.9    -9.9   0.30 -9.9  -9.9   0.76 -9.9   1.08 -9.9  -9.9  -9.9  3.8 1.1 A2 
J1649-3002 J1649.2-3004   f 16 49 33.80 -30 02 29.21  3.48  2.62    1.50 -9.9    -9.9   0.40 -9.9  -9.9  -2.69 -9.9   1.64 -9.9  -9.9  -9.9  4.8 1.6 A2 
J1650-4600 J1650.6-4603c  f 16 50 37.36 -46 00 14.30  2.10  1.90    3.80 -9.9     3.50  0.40 -9.9   0.80 -9.9  -9.9  -9.9  -9.9  -0.17  0.51 3.0 2.5 A1 
J1652-4354 J1652.5-4351c  f 16 52 52.33 -43 54 21.38  0.01  0.01  295.50 -9.9   256.20  0.20 -9.9   0.20 -0.22 -0.16  0.01  0.01 -0.29  0.00 4.9 2.8 A2 
J1652-4442 J1651.8-4439c  f 16 52 12.21 -44 42 49.76  0.11  0.13   15.00 -9.9    14.00  0.20 -9.9   0.20  0.44  0.07  0.07  0.12 -0.14  0.04 5.2 1.6 A2 
J1652-4443 J1651.8-4439c  f 16 52 14.12 -44 43 44.37  0.15  0.17   13.70 -9.9    11.60  0.20 -9.9   0.20  0.01 -0.22  0.08  0.15 -0.34  0.05 6.1 1.9 A2 
J1654-4628 J1653.9-4627c    16 54 32.88 -46 28 15.82  1.88  2.06    1.90 -9.9     1.30  0.30 -9.9   0.30 -0.57 -1.35  0.96  2.39 -0.77  0.57 6.0 2.9 A2 
J1656-0744 J1656.4-0738   f 16 56 36.45 -07 44 45.00 44.00 45.00   17.70 -9.9    -9.9   0.50 -9.9  -9.9   0.03 -9.9   0.29 -9.9  -9.9  -9.9  6.1 2.3 A1 
J1657-4647 J1657.5-4652   f 16 57 41.69 -46 47 11.40  2.72  2.91    1.30 -9.9    -9.9   0.30 -9.9  -9.9  -0.68 -9.9   1.40 -9.9  -9.9  -9.9  5.5 2.6 A2 
J1657-4738 J1658.1-4743   f 16 57 56.88 -47 38 35.32  1.98  2.14    1.60 -9.9     1.30  0.30 -9.9   0.30 -1.37  1.59  1.01  2.51 -0.42  0.60 5.8 2.4 A2 
J1701-4916 J1700.8-4912   f 17 01 26.85 -49 16 01.79  2.63  3.39    1.60 -9.9    -9.9   0.40 -9.9  -9.9  -0.51 -9.9   1.41 -9.9  -9.9  -9.9  6.5 1.6 A2 
J1704+1234 J1704.3+1235     17 04 09.57 +12 34 21.46  0.05  0.05    1.85  1.17   -9.9   0.03  0.02 -9.9  -9.9  -9.9  -9.9  -9.9  -1.22  0.06 2.9 1.3 V1 
J1704-4624 J1704.9-4618   f 17 04 53.44 -46 24 00.69  0.32  0.38    7.10 -9.9     3.80  0.20 -9.9   0.20 -1.17 -0.43  0.17  0.50 -1.27  0.12 5.9 1.5 A2 
J1709-0820 J1709.0-0821   f 17 09 12.69 -08 20 05.50 20.00  5.50    2.00 -9.9    -9.9   0.20 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  3.2 0.7 A1 
J1710-0326 J1710.0-0323   f 17 10 14.24 -03 26 59.00 26.00 59.00    4.10 -9.9    -9.9   0.20 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  4.0 0.8 A1 
J1720+0708 J1721.0+0711     17 20 57.94 +07 08 12.93  0.05  0.05    2.12 -9.9    -9.9   0.31 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  3.5 1.2 V1 
J1721+0705 J1721.0+0711   f 17 21 02.73 +07 05 47.48  1.80  1.61    3.90 -9.9    -9.9   0.50 -9.9  -9.9  -0.74 -9.9   0.81 -9.9  -9.9  -9.9  5.9 2.0 A2 
J1724-0506 J1724.9-0508c    17 24 52.83 -05 06 08.90  0.50  0.80   75.40 -9.9    42.60  0.30 -9.9   0.70 -0.83 -1.74  0.03  0.17 -1.16  0.03 2.9 1.4 A1 
J1726-3545 J1726.6-3545   f 17 26 35.24 -35 45 11.90  0.63  0.55   14.00 -9.9    -9.9   0.70 -9.9  -9.9  -4.24 -9.9   0.32 -9.9  -9.9  -9.9  1.3 0.5 A2 
J1726-3548 J1726.6-3545   f 17 26 58.66 -35 48 55.30 48.00 55.30   12.30 -9.9    -9.9   0.30 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  4.8 1.5 A1 
J1729-0852 J1729.5-0854   f 17 29 35.81 -08 52 26.10 52.00 26.10    2.00 -9.9    -9.9   0.20 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  2.3 0.5 A1 
J1733-2810 J1733.4-2812c  f 17 33 44.70 -28 10 43.10 10.00 43.10    2.70 -9.9    -9.9   0.20 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  4.4 1.7 A1 
J1741-2537 J1742.0-2540c  f 17 41 54.34 -25 37 41.30  0.60  0.80   24.80 -9.9    22.00  0.30 -9.9   0.80 -0.14 -0.74  0.09  0.38 -0.24  0.08 3.2 1.4 A1 
J1741-6754 J1741.1-6750   f 17 41 26.15 -67 54 06.50 54.00  6.50    2.20 -9.9    -9.9   0.20 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  3.5 0.9 A1 
J1747+0320 J1747.6+0324     17 47 31.41 +03 20 27.68  0.05  0.05    7.14 -9.9    -9.9   0.57 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  4.5 1.6 V1 
J1747+0327 J1747.6+0324   f 17 47 33.27 +03 27 04.28  0.05  0.05    8.97  7.50   -9.9   0.28  0.54 -9.9  -9.9  -9.9  -9.9  -9.9  -0.47  0.21 3.6 1.3 V1 
J1747-2823 J1747.3-2825c  f 17 47 20.20 -28 23 03.40  0.01  0.01 9164.80 -9.9  9195.10  6.00 -9.9   6.20  0.13 -0.81  0.01  0.01  0.01  0.00 2.9 2.6 A2 
J1747-2824 J1747.3-2825c  f 17 47 12.95 -28 24 42.80 24.00 42.80 1487.30 -9.9    -9.9   2.80 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  2.7 2.3 A1 
J1747-2825 J1747.3-2825c  f 17 47 21.63 -28 25 17.80 25.00 17.80  994.60 -9.9    -9.9   2.20 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  0.8 0.7 A1 
J1747-3503 J1747.2-3507   f 17 47 29.31 -35 03 28.50  0.46  0.41    4.70 -9.9     4.80  0.20 -9.9   0.20  0.25  0.81  0.24  0.37  0.04  0.12 4.8 1.5 A2 
J1748-3921 J1748.9-3923   f 17 48 52.97 -39 21 16.90 21.00 16.90    1.20 -9.9    -9.9   0.20 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  2.2 0.9 A1 
J1749+0513 J1749.1+0515   f 17 49 03.13 +05 13 36.90  1.10  1.40    4.90 -9.9     5.40  0.30 -9.9   1.00 -9.9  -9.9  -9.9  -9.9   0.20  0.40 2.9 0.9 A1 
J1749-3131 J1749.7-3134c  f 17 49 40.76 -31 31 38.60  1.70  1.60    4.50 -9.9     5.30  0.30 -9.9   0.80 -9.9  -9.9  -9.9  -9.9   0.33  0.34 3.1 1.1 A1 
J1753-2929 J1754.1-2930   f 17 53 56.63 -29 29 52.80 29.00 52.80    2.70 -9.9    -9.9   0.20 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  2.8 1.3 A1 
J1754-2534 J1754.4-2538c  f 17 54 38.86 -25 34 45.00 34.00 45.00   59.00 -9.9    -9.9   0.30 -9.9  -9.9   0.79 -9.9   0.29 -9.9  -9.9  -9.9  4.7 2.4 A1 
J1754-2540 J1754.4-2538c  f 17 54 10.36 -25 40 26.40 40.00 26.40   17.50 -9.9    -9.9   0.30 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  4.4 1.9 A1 
J1758-2401 J1758.8-2402c  f 17 58 45.52 -24 01 38.31  1.86  1.03   65.70 -9.9    -9.9   2.00 -9.9  -9.9  -1.19 -9.9   0.16 -9.9  -9.9  -9.9  1.7 0.8 A2 
J1758-2403 J1758.8-2402c  f 17 58 40.27 -24 03 47.70  3.00 47.70    5.40 -9.9    -9.9   0.20 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  2.8 1.1 A1 
J1759-0518 J1759.5-0521   f 17 59 22.54 -05 18 11.00 18.00 11.00    9.70 -9.9    -9.9   0.30 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  4.2 1.6 A1 
J1802-6705 J1802.8-6706   f 18 02 32.71 -67 05 50.40  5.00 50.40    1.90 -9.9    -9.9   0.20 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  1.9 0.6 A1 
J1807-0420 J1807.7-0419   f 18 07 26.23 -04 20 37.01  2.79  2.93    2.70 -9.9    -9.9   0.70 -9.9  -9.9  -4.07 -9.9   1.69 -9.9  -9.9  -9.9  4.9 1.7 A2 
J1807-3355 J1808.3-3356   f 18 07 51.19 -33 55 31.39  0.33  0.29    6.10 -9.9     3.70  0.20 -9.9   0.20 -0.74 -0.05  0.17  0.43 -1.02  0.13 6.4 2.3 A2 
J1808-2031 J1808.5-2037c  f 18 08 33.69 -20 31 50.12  0.56  0.53   11.70 -9.9    11.80  0.30 -9.9   0.80 -0.59 -1.72  0.17  0.73  0.02  0.15 5.3 2.1 A2 
J1808-2035 J1808.5-2037c  f 18 08 25.07 -20 35 04.70 35.00  4.70    2.80 -9.9    -9.9   0.20 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  2.9 1.2 A1 
J1808-2038 J1808.5-2037c  f 18 08 52.45 -20 38 12.40 38.00 12.40    5.90 -9.9    -9.9   0.30 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  4.6 1.8 A1 
J1808-3355 J1808.3-3356   f 18 08 14.57 -33 55 02.70 55.00  2.70    1.00 -9.9    -9.9   0.10 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  1.9 0.7 A1 
J1811-2422 J1811.3-2421   f 18 11 32.81 -24 22 47.60 22.00 47.60    3.50 -9.9    -9.9   0.20 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  3.1 0.8 A1 
J1813-1136 J1813.7-1139c  f 18 13 26.01 -11 36 06.80 36.00  6.80    7.70 -9.9    -9.9   0.40 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  5.6 2.1 A1 
J1813-2823 J1813.6-2821     18 13 13.70 -28 23 06.89  0.11  0.09   19.80 -9.9    12.70  0.20 -9.9   0.20 -0.84 -0.95  0.06  0.15 -0.90  0.04 5.4 2.0 A2 
J1817-1648 J1817.6-1651c  f 18 17 29.69 -16 48 54.10 48.00 54.10    9.30 -9.9    -9.9   0.20 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  3.5 0.9 A1 
J1819-1527 J1819.3-1523   f 18 19 25.63 -15 27 27.91  0.24  0.20   -9.9  -9.9     5.40 -9.9  -9.9   0.20 -9.9   0.44 -9.9   0.36 -9.9  -9.9  4.2 1.7 A2 
J1820-3216 J1820.6-3219   f 18 20 45.20 -32 16 08.60 16.00  8.60   23.00 -9.9    -9.9   0.20 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  3.5 1.0 A1 
J1823-1340 J1823.1-1338c ef 18 23 05.71 -13 40 03.10 40.00  3.10    2.40 -9.9    -9.9   0.20 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  1.8 1.3 A1 
J1824+1016 J1824.5+1013   f 18 24 20.50 +10 16 29.61  0.05  0.05   10.24 11.67   -9.9   0.43 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  4.7 2.1 V1 
J1827+1150 J1827.6+1149     18 27 24.19 +11 50 09.24  0.05  0.05    1.76 -9.9    -9.9   0.27 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  3.9 1.2 V1 
J1828-0345 J1829.1-0340c    18 28 54.40 -03 45 15.41  0.57  0.41   12.10 -9.9     6.00  0.30 -9.9   0.40 -1.26 -5.08  0.13  0.75 -1.42  0.14 6.4 2.4 A2 
J1829-0208 J1829.8-0204c  f 18 29 34.69 -02 08 23.32  2.01  1.87    7.10 -9.9     1.60  0.90 -9.9   0.40 -3.98  2.81  0.61  2.75 -3.03  0.57 5.1 2.0 A2 
J1829-0343 J1829.1-0340c  f 18 29 01.10 -03 43 58.80 43.00 58.80    8.80 -9.9    -9.9   0.30 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  4.4 1.6 A1 
J1829-034A J1829.1-0340c    18 29 02.36 -03 43 27.43  1.01  1.19    5.70 -9.9     3.10  0.50 -9.9   0.30 -1.48 -1.40  0.30  0.84 -1.24  0.27 3.7 1.4 A2 
J1830-3126 J1830.9-3132     18 30 45.89 -31 26 40.40  0.20  0.18   42.70 -9.9    23.80  0.30 -9.9   0.70 -1.18 -3.20  0.03  0.28 -1.19  0.06 6.5 2.7 A2 
J1830-312A J1830.9-3132     18 30 49.59 -31 26 56.11  0.17  0.18   18.70 -9.9     9.20  0.30 -9.9   0.20 -0.78 -1.62  0.07  0.24 -1.44  0.05 6.0 2.5 A2 
J1831-0201 J1832.0-0200  ef 18 31 45.02 -02 01 51.10  1.00 51.10   18.40 -9.9    -9.9   0.30 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  4.0 1.8 A1 
J1831-0202 J1832.0-0200     18 31 36.39 -02 02 13.01  0.15  0.17   -9.9  -9.9   106.90 -9.9  -9.9   2.30 -9.9  -2.08 -9.9   0.09 -9.9  -9.9  6.2 2.8 A2 
J1831-3126 J1830.9-3132   f 18 31 04.74 -31 26 32.30  1.69  4.20   17.00 -9.9    10.30  0.90 -9.9   0.50 -1.48 -0.03  0.24  0.49 -1.02  0.15 6.4 2.7 A2 
J1831-3127 J1830.9-3132   f 18 31 07.48 -31 27 29.00 27.00 29.00    9.80 -9.9    -9.9   0.40 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  5.7 2.4 A1 
J1831-650A J1832.2-6502   f 18 31 46.77 -65 07 03.35  0.93  2.04    3.10 -9.9     2.50  0.30 -9.9   0.30 -1.23 -0.07  0.53  1.33 -0.44  0.31 5.7 1.9 A2 
J1832-6456 J1832.2-6502   f 18 32 20.04 -64 56 57.06  7.37 11.01    1.20 -9.9    -9.9   0.60 -9.9  -9.9  -3.94 -9.9   2.89 -9.9  -9.9  -9.9  5.3 2.0 A2 
J1832-6504 J1832.2-6502     18 32 33.95 -65 04 24.35  1.10  2.49    5.10 -9.9     2.50  0.50 -9.9   0.30 -1.30 -4.04  0.61  1.39 -1.45  0.31 2.9 1.1 A2 
J1833-0432 J1833.1-0437c  f 18 33 01.70 -04 32 40.12  0.19  0.16   11.60 -9.9     7.60  0.20 -9.9   0.20 -0.93 -0.34  0.11  0.26 -0.86  0.06 5.7 2.1 A2 
J1835+1033 J1835.4+1036     18 35 32.79 +10 33 25.38  0.05  0.05    9.19  6.15   -9.9   0.28  0.49 -9.9  -9.9  -9.9  -9.9  -9.9  -1.06  0.23 3.6 1.1 V1 
J1837-0701 J1837.3-0700c  f 18 37 01.18 -07 01 22.40  0.40  0.36   -9.9  -9.9     9.00 -9.9  -9.9   0.40 -9.9  -0.14 -9.9   0.50 -9.9  -9.9  5.5 2.9 A2 
J1838+3815 J1837.9+3821     18 38 10.96 +38 15 34.99  0.05  0.05    5.64 -9.9    -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  6.4 1.3 V1 
J1838+3816 J1837.9+3821     18 38 08.67 +38 16 07.09  0.05  0.05    3.07 -9.9    -9.9   0.36 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  5.7 1.2 V1 
J1839-0059 J1839.0-0102   f 18 39 13.05 -00 59 35.90  1.00  1.20    6.80 -9.9     4.90  0.40 -9.9   1.00  0.07 -9.9   0.32 -9.9  -0.67  0.43 3.5 1.3 A1 
J1842+2742 J1842.3+2740   f 18 42 23.78 +27 42 49.80  0.05  0.05    1.89  2.17   -9.9   0.13  0.18 -9.9  -9.9  -9.9  -9.9  -9.9   0.37  0.29 2.7 0.9 V1 
J1843-0307 J1843.7-0312c  f 18 43 45.74 -03 07 07.40  7.00  7.40    2.00 -9.9    -9.9   0.50 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  5.9 2.7 A1 
J1843-0309 J1843.7-0312c  f 18 43 47.34 -03 09 55.70  0.35  0.36   16.40 -9.9    12.50  0.30 -9.9   0.50  0.02 -0.94  0.12  0.42 -0.55  0.09 3.2 1.5 A2 
J1849-0126 J1849.9-0125c    18 49 58.44 -01 26 04.20  0.21  0.13   -9.9  -9.9    22.10 -9.9  -9.9   0.60 -9.9  -0.90 -9.9   0.20 -9.9  -9.9  0.5 0.3 A2 
J1849-0127 J1849.9-0125c  f 18 49 59.99 -01 27 11.70  0.08  0.06   -9.9  -9.9   132.60 -9.9  -9.9   1.40 -9.9   0.36 -9.9   0.06 -9.9  -9.9  1.7 0.9 A2 
J1850-0127 J1849.9-0125c  f 18 50 00.12 -01 27 26.50  0.03  0.04  388.40 -9.9    -9.9   0.80 -9.9  -9.9   0.06 -9.9   0.01 -9.9  -9.9  -9.9  1.9 1.0 A2 
J1850-0129 J1849.9-0125c    18 50 00.04 -01 29 33.70  0.14  0.37   -9.9  -9.9   336.80 -9.9  -9.9   3.10 -9.9  -0.84 -9.9   0.07 -9.9  -9.9  4.0 2.2 A2 
J1853+0158 J1852.8+0156c    18 53 12.80 +01 58 19.33  0.05  0.05   11.32 -9.9    -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  6.3 2.9 V1 
J1855+0450 J1856.2+0450c    18 55 54.63 +04 50 34.20  0.05  0.05    5.15 -9.9    -9.9   0.50 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  4.9 1.8 V1 
J1857+0353 J1857.8+0355c    18 57 29.98 +03 53 07.95  0.05  0.05    7.09 -9.9    -9.9   0.93 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  6.1 2.3 V1 
J1858+012A J1858.5+0129c  f 18 58 13.32 +01 25 53.60 25.00 53.60    8.90 -9.9    -9.9   0.40 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  5.6 1.8 A1 
J1858+0353 J1857.8+0355c  f 18 58 02.78 +03 53 10.00 53.00 10.00    2.90 -9.9    -9.9   0.20 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  3.5 1.0 A1 
J1858+0355 J1857.8+0355c    18 58 15.55 +03 55 29.75  0.05  0.05   10.25 -9.9    -9.9   0.63 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  5.7 1.6 V1 
J1858-2219 J1858.3-2218   f 18 58 04.45 -22 19 14.00 19.00 14.00    2.90 -9.9    -9.9   0.20 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  4.0 1.7 A1 
J1859+0316 J1859.3+0312c    18 59 37.58 +03 16 56.31  0.05  0.05    4.70 -9.9    -9.9   0.76 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  5.7 2.6 V1 
J1900+0426 J1901.1+0427     19 00 59.67 +04 26 26.07  0.05  0.05   16.41 13.48   -9.9   0.56  0.90 -9.9  -9.9  -9.9  -9.9  -9.9  -0.52  0.20 3.1 1.5 V1 
J1900+0431 J1901.1+0427   f 19 00 55.68 +04 31 24.19  0.05  0.03   87.80 -9.9   134.50  0.70 -9.9   0.60 -0.12 -0.13  0.02  0.04  0.87  0.02 5.6 2.2 A2 
J1900+0432 J1901.1+0427     19 00 55.96 +04 32 09.89  0.51  0.13   -9.9  -9.9    67.20 -9.9  -9.9   1.40 -9.9  -1.81 -9.9   0.16 -9.9  -9.9  6.1 2.4 A2 
J1900+043A J1901.1+0427   f 19 00 56.30 +04 31 51.49  0.12  0.20  176.50 -9.9    -9.9   1.10 -9.9  -9.9  -0.41 -9.9   0.03 -9.9  -9.9  -9.9  5.8 2.3 A2 
J1901+0424 J1901.1+0427     19 01 06.63 +04 24 04.86  0.05  0.05    2.35 -9.9    -9.9   0.34 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  3.6 1.7 V1 
J1901-7055 J1902.7-7053   f 19 01 33.16 -70 55 07.07  2.69  7.25    1.30 -9.9    -9.9   0.30 -9.9  -9.9  -1.48 -9.9   1.41 -9.9  -9.9  -9.9  5.9 2.5 A2 
J1902-1101 J1902.3-1106   f 19 02 33.70 -11 01 08.00  1.00  8.00   15.20 -9.9    -9.9   0.50 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  5.9 1.9 A1 
J1902-110A J1902.3-1106     19 02 37.06 -11 01 32.72  0.26  0.21   13.80 -9.9     9.10  0.20 -9.9   0.30 -0.79 -0.90  0.09  0.31 -0.85  0.07 6.1 1.9 A2 
J1903-7048 J1902.7-7053   f 19 03 13.30 -70 48 12.39  1.81  5.54    2.00 -9.9     1.00  0.30 -9.9   0.30 -0.35 -1.54  0.96  2.77 -1.41  0.68 6.1 2.5 A2 
J1904-3715 J1904.9-3720c  f 19 04 39.99 -37 15 41.80 15.00 41.80    2.10 -9.9    -9.9   0.30 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  5.3 1.6 A1 
J1904-3717 J1904.9-3720c  f 19 04 44.73 -37 17 56.20 17.00 56.20    1.90 -9.9    -9.9   0.20 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  3.0 0.9 A1 
J1905-0705 J1904.8-0705     19 05 15.37 -07 05 21.83  0.65  0.53    3.80 -9.9     1.90  0.20 -9.9   0.20 -1.62 -1.37  0.30  0.99 -1.41  0.24 5.6 2.1 A2 
J1908-0133 J1908.8-0132   f 19 08 58.21 -01 33 14.90 33.00 14.90    2.30 -9.9    -9.9   0.20 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  2.3 0.9 A1 
J1913-1241 J1913.8-1237     19 13 39.30 -12 41 20.81  0.34  0.29    8.10 -9.9     3.60  0.20 -9.9   0.20 -1.06 -0.99  0.16  0.51 -1.65  0.12 4.2 0.7 A2 
J1914+0952 J1914.4+0951c  f 19 14 44.26 +09 52 11.05  0.05  0.05    5.04  6.25   -9.9   0.48  0.78 -9.9  -9.9  -9.9  -9.9  -9.9   0.57  0.41 4.1 1.5 V1 
J1914+095A J1914.4+0951c    19 14 44.51 +09 52 10.11  0.05  0.05   11.27  6.25   -9.9   0.37  0.78 -9.9  -9.9  -9.9  -9.9  -9.9  -1.56  0.34 4.1 1.5 V1 
J1915+1105 J1916.1+1106     19 15 57.11 +11 05 18.27  0.05  0.05    3.70 -9.9    -9.9   0.27 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  3.6 1.0 V1 
J1920+1432 J1921.1+1436c    19 20 52.54 +14 32 28.91  0.05  0.05    3.47 -9.9    -9.9   0.74 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  5.5 2.2 V1 
J1921+0128 J1921.3+0131     19 21 12.37 +01 28 17.15  0.05  0.05    1.75 -9.9    -9.9   0.25 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  3.5 1.3 V1 
J1921+0136 J1921.3+0131   f 19 21 22.20 +01 36 13.37  2.80  2.33    1.90 -9.9    -9.9   0.50 -9.9  -9.9   2.23 -9.9   1.63 -9.9  -9.9  -9.9  5.1 1.8 A2 
J1923+2010 J1923.4+2013   f 19 23 13.14 +20 10 39.78  0.05  0.05   56.40 69.18   -9.9   0.41 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  4.5 0.5 V1 
J1925-7831 J1925.7-7836c  f 19 25 24.79 -78 31 55.50 31.00 55.50   21.00 -9.9    -9.9   0.30 -9.9  -9.9  -0.76 -9.9   0.08 -9.9  -9.9  -9.9  4.3 1.9 A1 
J1936-0850 J1936.5-0855   f 19 36 31.22 -08 50 35.99  1.69  1.39    2.00 -9.9    -9.9   0.30 -9.9  -9.9  -3.51 -9.9   0.95 -9.9  -9.9  -9.9  5.4 1.3 A2 
J1936-0851 J1936.5-0855   f 19 36 16.01 -08 51 41.79  0.63  0.56    3.40 -9.9     2.70  0.20 -9.9   0.20 -1.45 -1.86  0.35  0.79 -0.47  0.19 6.3 1.7 A2 
J1942-8045 J1942.7-8049c    19 42 14.10 -80 45 07.89  0.55  2.49    6.60 -9.9     4.10  0.30 -9.9   0.20 -0.80 -2.15  0.24  0.61 -0.97  0.14 4.3 0.9 A2 
J1945+7328 J1944.3+7325     19 45 05.39 +73 28 55.82  0.05  0.05    3.11 -9.9    -9.9   0.46 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  4.7 1.5 V1 
J1946-5406 J1946.4-5402     19 46 39.33 -54 06 39.67  0.67  0.89    4.50 -9.9     2.10  0.20 -9.9   0.20 -1.18 -0.64  0.32  0.94 -1.55  0.21 4.5 2.1 A2 
J1946-5408 J1946.4-5402   f 19 46 30.71 -54 08 05.20  8.00  5.20    4.20 -9.9    -9.9   0.40 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  5.4 2.5 A1 
J1947-0741 J1947.8-0739     19 47 45.13 -07 41 49.00  0.90  1.10    6.90 -9.9     4.40  0.40 -9.9   0.90 -1.32 -9.9   0.29 -9.9  -0.91  0.43 2.9 0.7 A1 
J1949-1457 J1949.4-1457   f 19 49 16.61 -14 57 15.30 57.00 15.30    1.90 -9.9    -9.9   0.10 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  3.2 1.0 A1 
J1952-3251 J1952.6-3252   f 19 52 24.42 -32 51 13.80  0.50  0.80   32.80 -9.9    23.10  0.30 -9.9   0.50 -0.33 -1.33  0.05  0.24 -0.71  0.05 2.9 0.2 A1 
J1955-0238 J1955.9-0241   f 19 55 52.10 -02 38 57.22  1.52  1.44    1.80 -9.9    -9.9   0.30 -9.9  -9.9  -1.71 -9.9   0.87 -9.9  -9.9  -9.9  3.2 0.8 A2 
J2002-2147 J2002.8-2150   f 20 02 48.72 -21 47 42.80 47.00 42.80    2.20 -9.9    -9.9   0.20 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  3.0 1.0 A1 
J2004+7008 J2004.6+7004     20 04 43.54 +70 08 07.51  0.05  0.05    2.04 -9.9    -9.9   0.32 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  3.7 2.8 V1 
J2006-2254 J2006.5-2256   f 20 06 43.32 -22 54 06.60 54.00  6.60    2.40 -9.9    -9.9   0.30 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  3.7 1.1 A1 
J2008-0335 J2009.1-0339   f 20 08 51.38 -03 35 05.61  1.17  1.03    3.10 -9.9     2.40  0.30 -9.9   0.40 -0.36 -1.69  0.64  1.63 -0.52  0.39 6.0 1.5 A2 
J2009-1500 J2009.2-1505   f 20 09 17.31 -15 00 14.79  0.36  0.31    5.70 -9.9     3.70  0.20 -9.9   0.20 -0.53  0.31  0.20  0.51 -0.88  0.13 5.0 1.5 A2 
J2017+3630 J2018.0+3626     20 17 59.80 +36 30 17.55  0.05  0.05    2.90 -9.9    -9.9   0.23 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  3.4 2.9 V1 
J2017-3212 J2017.4-3215   f 20 17 06.94 -32 12 09.01  0.17  0.14   14.60 -9.9    13.40  0.20 -9.9   0.20 -0.13  0.25  0.09  0.15 -0.17  0.04 5.2 1.5 A2 
J2021+0629 J2021.5+0632     20 21 55.46 +06 29 13.84  0.05  0.05  109.92 -9.9    -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  6.3 2.2 V1 
J2030+4413 J2030.7+4417     20 30 43.07 +44 13 18.31  0.05  0.05    3.97 -9.9    -9.9   0.29 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  3.7 2.5 V1 
J2034+3635 J2034.9+3632     20 34 45.35 +36 35 43.95  0.05  0.05    3.32 -9.9    -9.9   0.25 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  4.4 2.6 V1 
J2039+4105 J2040.1+4105c    20 39 39.13 +41 05 19.79  0.05  0.05    9.40 -9.9    -9.9   1.17 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  6.2 2.6 V1 
J2040+4103 J2040.1+4105c    20 40 28.88 +41 03 00.25  0.05  0.05   -9.9   2.97   -9.9  -9.9   0.66 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  3.8 1.2 V1 
J2041+4738 J2041.2+4735     20 41 18.96 +47 38 48.34  0.05  0.05    9.44  2.98   -9.9   0.53  0.48 -9.9  -9.9  -9.9  -9.9  -9.9  -3.04  0.45 3.2 1.6 V1 
J2041+4739 J2041.2+4735     20 41 19.24 +47 39 01.66  0.05  0.05   10.29  2.98   -9.9   0.54  0.48 -9.9  -9.9  -9.9  -9.9  -9.9  -3.27  0.45 3.4 1.8 V1 
J2041+473A J2041.2+4735     20 41 19.24 +47 39 01.66  0.05  0.05   10.29  3.57   -9.9   0.54  0.58 -9.9  -9.9  -9.9  -9.9  -9.9  -2.80  0.45 3.4 1.8 V1 
J2041+473A J2041.2+4735     20 41 18.96 +47 38 48.34  0.05  0.05    9.44  3.57   -9.9   0.53  0.58 -9.9  -9.9  -9.9  -9.9  -9.9  -2.57  0.45 3.2 1.6 V1 
J2041+5000 J2041.5+5003     20 41 22.19 +50 00 32.49  0.05  0.05    2.33 -9.9    -9.9   0.30 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  3.6 1.2 V1 
J2042+5003 J2041.5+5003     20 42 07.34 +50 03 55.52  0.05  0.05   66.86 12.05   -9.9   0.83 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  5.9 1.9 V1 
J2042-7319 J2042.8-7317   f 20 42 02.20 -73 19 12.10  0.80  0.90   10.90 -9.9    10.70  0.40 -9.9   1.30 -0.26 -9.9   0.21 -9.9  -0.04  0.26 3.7 1.5 A1 
J2045-4756 J2044.4-4757   f 20 45 03.37 -47 56 23.60 56.00 23.60    5.60 -9.9    -9.9   0.50 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  5.8 1.9 A1 
J2046+4956 J2046.0+4954     20 46 21.79 +49 56 14.01  0.05  0.05    3.95  3.11   -9.9   0.26  0.36 -9.9  -9.9  -9.9  -9.9  -9.9  -0.64  0.35 3.0 1.4 V1 
J2046+4958 J2046.0+4954     20 46 22.16 +49 58 18.35  0.05  0.05    2.17 -9.9    -9.9   0.41 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  4.4 2.1 V1 
J2046+4959 J2046.0+4954     20 46 23.27 +49 59 17.89  0.05  0.05    2.58 -9.9    -9.9   0.62 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  5.4 2.5 V1 
J2046-425A J2046.2-4259   f 20 46 44.04 -42 57 12.60 57.00 12.60   15.60 -9.9    -9.9   0.40 -9.9  -9.9   0.33 -9.9   0.28 -9.9  -9.9  -9.9  5.6 2.0 A1 
J2051+5051 J2051.8+5054   f 20 51 46.88 +50 51 03.60  0.05  0.05    2.51  3.09   -9.9   0.28  0.48 -9.9  -9.9  -9.9  -9.9  -9.9   0.55  0.50 3.3 1.6 V1 
J2105+3551 J2104.9+3555     21 05 13.68 +35 51 27.28  0.05  0.05    3.25 -9.9    -9.9   0.37 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  5.4 2.4 V1 
J2108+3655 J2107.8+3652     21 08 05.46 +36 55 26.56  0.05  0.05   52.09 37.87   -9.9   0.32  0.62 -9.9  -9.9  -9.9  -9.9  -9.9  -0.84  0.05 3.8 2.0 V1 
J2110+3816 J2110.3+3822     21 10 20.22 +38 16 58.57  0.05  0.05    5.34 -9.9    -9.9   0.26 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  5.2 2.0 V1 
J2112-3042 J2112.5-3042   f 21 12 30.62 -30 42 10.68  5.12  5.99    0.80 -9.9    -9.9   0.30 -9.9  -9.9   2.82 -9.9   2.60 -9.9  -9.9  -9.9  1.2 1.0 A2 
J2115+1215 J2115.4+1213     21 15 14.92 +12 15 49.10  0.05  0.05    2.32 -9.9    -9.9   0.25 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  3.8 1.3 V1 
J2115+1218 J2115.4+1213     21 15 21.99 +12 18 02.94  0.05  0.05    6.43 -9.9    -9.9   0.40 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  4.9 1.6 V1 
J2130-5413 J2131.0-5417   f 21 30 50.92 -54 13 28.00 13.00 28.00    2.20 -9.9    -9.9   0.30 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  4.5 1.2 A1 
J2130-5420 J2131.0-5417     21 30 48.35 -54 20 22.40  0.50  0.80   33.10 -9.9    21.20  0.40 -9.9   1.50 -0.79 -9.9   0.07 -9.9  -0.90  0.15 3.8 0.8 A1 
J2131-5416 J2131.0-5417   f 21 31 44.02 -54 16 30.30 16.00 30.30   10.50 -9.9    -9.9   0.40 -9.9  -9.9  -0.24 -9.9   0.25 -9.9  -9.9  -9.9  5.7 1.4 A1 
J2132+2609 J2132.5+2605     21 32 27.37 +26 09 48.87  0.05  0.05    5.47 -9.9    -9.9   0.42 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  4.9 1.7 V1 
J2133-6435 J2133.5-6431   f 21 33 20.68 -64 35 09.30 35.00  9.30    2.10 -9.9    -9.9   0.20 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  3.3 1.3 A1 
J2201+5922 J2201.2+5926     22 01 17.30 +59 22 52.41  0.05  0.05    6.42  5.15   -9.9   0.32  0.54 -9.9  -9.9  -9.9  -9.9  -9.9  -0.58  0.31 3.5 0.9 V1 
J2212+0706 J2212.6+0702   f 22 12 50.58 +07 06 15.69  3.00  2.54    3.90 -9.9    -9.9   0.90 -9.9  -9.9  -1.28 -9.9   1.42 -9.9  -9.9  -9.9  4.6 1.6 A2 
J2212+0707 J2212.6+0702   f 22 12 29.21 +07 07 43.27  1.49  1.51    2.70 -9.9    -9.9   0.40 -9.9  -9.9  -0.92 -9.9   0.84 -9.9  -9.9  -9.9  5.3 1.8 A2 
J2213+0701 J2212.6+0702     22 13 01.28 +07 01 26.48  0.05  0.05    3.48 -9.9    -9.9   0.68 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  6.0 2.1 V1 
J2219+5844 J2219.6+5850     22 19 26.42 +58 44 53.46  0.05  0.05    6.08 -9.9    -9.9   0.58 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  5.5 2.4 V1 
J2219+5847 J2219.6+5850     22 19 22.38 +58 47 01.89  0.05  0.05    5.08  3.85   -9.9   0.30  0.38 -9.9  -9.9  -9.9  -9.9  -9.9  -0.74  0.31 3.8 1.5 V1 
J2227+0052 J2227.8+0051   f 22 27 37.15 +00 52 07.28  0.05  0.05    3.03  2.70   -9.9   0.17  0.30 -9.9  -9.9  -9.9  -9.9  -9.9  -0.31  0.33 3.6 0.9 V1 
J2227+0057 J2227.8+0051     22 27 43.64 +00 57 29.77  0.05  0.05   11.38 -9.9    -9.9   0.75 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  6.0 1.6 V1 
J2228+0051 J2227.8+0051     22 28 10.69 +00 51 48.31  0.05  0.05    2.34 -9.9    -9.9   0.43 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  4.8 1.2 V1 
J2228-1630 J2228.6-1633   f 22 28 45.28 -16 30 21.80  1.20  1.40    4.90 -9.9     5.30  0.40 -9.9   1.30 -9.9  -9.9  -9.9  -9.9   0.16  0.52 3.0 1.4 A1 
J2228-1636 J2228.6-1633   f 22 28 30.17 -16 36 43.09  0.11  0.09   15.70 -9.9    14.30  0.20 -9.9   0.10 -0.07 -0.01  0.06  0.11 -0.19  0.03 4.4 2.3 A2 
J2237+6318 J2237.2+6316   f 22 37 35.00 +63 18 52.15  0.05  0.05    4.03  3.83   -9.9   0.29  0.55 -9.9  -9.9  -9.9  -9.9  -9.9  -0.13  0.43 3.6 1.4 V1 
J2246+1544 J2246.3+1549     22 46 04.98 +15 44 35.51  0.05  0.05   13.98 -9.9    -9.9   0.87 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  6.2 2.6 V1 
J2248+5800 J2249.1+5758     22 48 53.97 +58 00 25.39  0.05  0.05    1.10 -9.9    -9.9   0.20 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  2.8 1.1 V1 
J2251+4208 J2251.8+4211     22 51 57.07 +42 08 26.13  0.05  0.05    1.03 -9.9    -9.9   0.28 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  3.0 0.8 V1 
J2251+6303 J2250.7+6305c    22 51 35.36 +63 03 46.27  0.05  0.05    5.50 -9.9    -9.9   0.87 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  6.0 2.4 V1 
J2251-4929 J2251.1-4927   f 22 51 28.77 -49 29 10.50  0.60  0.80   24.20 -9.9    19.90  0.40 -9.9   1.00 -0.02 -9.9   0.09 -9.9  -0.40  0.11 3.7 1.3 A1 
J2257+6226 J2257.5+6222c    22 57 35.37 +62 26 56.80  0.05  0.05    1.96 -9.9    -9.9   0.33 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  4.0 1.3 V1 
J2257-3648 J2257.9-3646   f 22 57 41.77 -36 48 38.50  0.70  0.69    4.20 -9.9     3.10  0.20 -9.9   0.20 -0.66 -0.30  0.35  0.79 -0.62  0.16 3.8 1.3 A2 
J2258-3644 J2257.9-3646   f 22 58 14.87 -36 44 33.50  0.90  1.00   11.80 -9.9    13.10  0.50 -9.9   2.00  0.51 -9.9   0.25 -9.9   0.21  0.32 4.1 1.5 A1 
J2258-3645 J2257.9-3646   f 22 58 17.20 -36 45 18.40 45.00 18.40    3.90 -9.9    -9.9   0.30 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  4.4 1.5 A1 
J2259-3548 J2300.0-3553   f 22 59 41.88 -35 48 46.69  0.19  0.18   11.10 -9.9    10.20  0.20 -9.9   0.20 -0.12 -0.12  0.11  0.18 -0.17  0.05 6.4 1.5 A2 
J2259-8252 J2259.0-8254   f 22 59 49.73 -82 52 07.30 52.00  7.30    2.20 -9.9    -9.9   0.20 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  2.7 1.1 A1 
J2333+6231 J2333.3+6237     23 33 45.13 +62 31 30.59  0.05  0.05   25.38 -9.9    -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  6.5 2.5 V1 
J2343-4757 J2343.3-4752   f 23 43 02.38 -47 57 48.90  0.49  0.49   10.60 -9.9     7.60  0.40 -9.9   0.30  0.51 -0.10  0.20  0.40 -0.68  0.11 6.4 2.0 A2 
J2347+0703 J2347.2+0707     23 47 06.42 +07 03 51.94  0.05  0.05    6.39 -9.9    -9.9   0.39 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  3.9 2.0 V1 
J2351-7556 J2351.6-7558     23 51 06.11 -75 56 43.30  0.70  0.90   13.40 -9.9     8.80  0.40 -9.9   0.80 -0.93 -9.9   0.16 -9.9  -0.85  0.19 2.8 1.1 A1 
J2352+6640 J2353.3+6643c    23 52 54.22 +66 40 16.24  0.05  0.05    3.62 -9.9    -9.9   0.34 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  4.0 1.8 V1 
J2352-7555 J2351.6-7558   f 23 52 55.51 -75 55 23.60 55.00 23.60    7.30 -9.9    -9.9   0.50 -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  -9.9  5.7 2.4 A1 
J2353-6614 J2354.2-6615   f 23 53 43.06 -66 14 31.10  1.30  1.80    7.80 -9.9     4.50  0.50 -9.9   1.60  0.16 -9.9   0.40 -9.9  -1.12  0.73 3.5 0.9 A1 
J2358-1807 J2358.4-1811   f 23 58 36.86 -18 07 17.51  0.21  0.20   13.20 -9.9    11.90  0.30 -9.9   0.30 -0.78  0.25  0.14  0.25 -0.21  0.07 5.1 1.6 A2 
J2359+6544 J2359.6+6543c  f 23 59 08.47 +65 44 39.48  0.05  0.05   15.51 17.73   -9.9   0.25  0.39 -9.9  -9.9  -9.9  -9.9  -9.9   0.35  0.07 3.1 1.6 V1 


==> anc/table4_full.txt <==
Title: New Associations of Gamma-Ray Sources from the 
       Fermi Second Source Catalog 
Authors: Schinzel F.K., Petrov L., Taylor G.B., Mahony E.K., 
         Edwards P.G., Kovalev Y.Y. 
Table: The 216 objects that were detected outside of the 6.5 arcmin and the were
       within the 99% position uncertainty of the 2FGL counterpart localization
================================================================================
Byte-by-byte Description of file: datafile4.txt
--------------------------------------------------------------------------------
   Bytes Format Units    Label  Explanations
--------------------------------------------------------------------------------
   1- 10 A10    ---      Name   IAU name of the radio source; J2000
  12- 24 A13    ---      2FGL   2FGL name of the gamma-ray source; J2000
  26- 27 A2     ---      Flag   Flag (1)
  29- 30 I2     h        RAh    Hour of Right Ascension (J2000)
  32- 33 I2     min      RAm    Minute of Right Ascension (J2000)
  35- 39 F5.2   s        RAs    Second of Right Ascension (J2000)
      41 A1     ---      DE-    Sign of the Declination (J2000)
  42- 43 I2     deg      DEd    Degree of Declination (J2000)
  45- 46 I2     arcmin   DEm    Arcminute  of Declination (J2000)
  48- 52 F5.2   arcsec   DEs    Arcsecond  of Declination (J2000)
  54- 58 F5.2   arcsec e_RAs    Uncertainty in RAs; without cos{delta} factor
  60- 64 F5.2   arcsec e_DEs    Uncertainty in DEs
  66- 72 F7.2   mJy      F5     Flux density at 5 GHz (2)
  74- 78 F5.2   mJy      F7     Flux density at 7 GHz (2)
  80- 86 F7.2   mJy      F9     Flux density at 9 GHz (2)
  88- 91 F4.1   arcmin   D      Distance between gamma-ray and radio source
  93- 95 F3.1   ---      Nd     Distance between gamma-ray and radio source (3)
  97- 98 A2     ---      Camp   Campaign
--------------------------------------------------------------------------------
Note (1):
    e = a source was found in a field of extended objects;
    f = a source has spectral index flatter than -0.5 between 5 and 7/9 GHz.
Note (2): -9.9 means no information about this parameter is available.
Note (3): Normalized by its uncertainty.
--------------------------------------------------------------------------------
J0001+6331 J2358.9+6325     00 01 00.63 +63 31 49.49  0.05  0.05   11.58 -9.9    -9.9  15.1 2.1 V1 
J0039+4336 J0039.1+4331     00 39 28.71 +43 36 51.13  0.05  0.05   19.92 -9.9    -9.9   6.5 2.5 V1 
J0047-634A J0048.8-6347   f 00 47 40.59 -63 47 39.37  0.99  1.77    3.40 -9.9     2.20  7.9 2.7 A2 
J0103+1319 J0103.8+1324     01 03 20.99 +13 19 35.32  0.05  0.05   16.53 -9.9    -9.9   8.1 2.8 V1 
J0125-2325 J0124.6-2322   f 01 25 02.21 -23 25 52.90  0.27  0.24   13.50 -9.9     7.40  6.9 2.8 A2 
J0126+6335 J0128.0+6330     01 26 40.47 +63 35 28.21  0.05  0.05   -9.9  17.64   -9.9  10.3 1.8 V1 
J0133-4414 J0133.4-4408   f 01 33 06.40 -44 14 21.41  0.07  0.08   45.70 -9.9    41.60  6.9 2.9 A2 
J0149+8601 J0158.6+8558     01 49 34.23 +86 01 14.81  0.05  0.05   -9.9  12.77   -9.9  10.1 2.6 V1 
J0158+0101 J0158.4+0107   f 01 58 52.79 +01 01 33.57  0.13  0.11   36.20 -9.9    29.60  9.1 2.5 A2 
J0226+0938 J0226.1+0943     02 26 34.20 +09 38 44.69  0.05  0.05   59.00 13.04   -9.9   7.4 2.9 V1 
J0253+5913 J0253.9+5908     02 53 08.95 +59 13 28.80  0.05  0.05   16.41 -9.9    -9.9   7.9 1.9 V1 
J0305-1608 J0305.0-1602     03 05 15.30 -16 08 10.81  0.05  0.04  274.30 -9.9   166.80  6.8 2.7 A2 
J0430+3516 J0430.2+3508c    04 30 14.38 +35 16 24.25  0.05  0.05   17.96 -9.9    -9.9   7.4 2.6 V1 
J0431+3629 J0431.5+3622     04 31 41.82 +36 29 55.28  0.05  0.05   10.37 -9.9    -9.9   7.2 2.9 V1 
J0457+0659 J0458.4+0654     04 57 57.01 +06 59 22.76  0.05  0.05    6.51 -9.9    -9.9   8.5 2.6 V1 
J0539-7601 J0540.1-7554     05 39 17.79 -76 01 33.60  0.94  2.57   14.50 -9.9     7.20  8.0 2.8 A2 
J0540-7601 J0540.1-7554   f 05 40 11.79 -76 01 54.49  1.60  5.63    7.30 -9.9     6.20  7.7 2.7 A2 
J0541-7601 J0540.1-7554   f 05 41 23.57 -76 01 08.40  0.84  2.61   11.00 -9.9     8.60  8.2 2.9 A2 
J0616+2434 J0616.6+2425     06 16 32.96 +24 34 42.98  0.05  0.05   -9.9   9.61   -9.9   9.5 2.4 V1 
J0643+0326 J0642.9+0319     06 43 05.46 +03 26 02.77  0.05  0.05   13.18 -9.9    -9.9   7.0 2.8 V1 
J0743-3118 J0742.7-3113   f 07 43 01.29 -31 18 39.21  0.18  0.15   10.40 -9.9     8.00  6.5 1.7 A2 
J0749-2204 J0748.5-2204     07 49 02.44 -22 04 51.42  0.23  0.21   10.10 -9.9     6.20  6.7 1.6 A2 
J0752-1627 J0753.2-1634   f 07 52 49.80 -16 27 58.72  2.50  2.06    1.40 -9.9    -9.9   9.1 1.1 A2 
J0752-1633 J0753.2-1634   f 07 52 23.83 -16 33 41.93  0.43  0.31   16.10 -9.9    -9.9  12.6 2.4 A2 
J0752-1638 J0753.2-1634   f 07 52 46.73 -16 38 37.23  2.99  2.04    2.00 -9.9    -9.9   8.2 2.1 A2 
J0753-1641 J0753.2-1634   f 07 53 27.09 -16 41 41.71  2.47  2.04    1.10 -9.9     1.10  7.6 1.6 A2 
J0757-2611 J0758.0-2615c  f 07 57 07.96 -26 11 45.41  3.52  2.83    4.90 -9.9    -9.9  12.3 2.6 A2 
J0757-261A J0758.0-2615c  f 07 57 33.52 -26 11 24.21  1.37  1.21    6.00 -9.9    -9.9   7.2 1.4 A2 
J0757-2624 J0758.0-2615c  f 07 57 50.80 -26 24 02.42  1.61  1.31    4.00 -9.9     3.80  8.9 1.9 A2 
J0758-2615 J0758.0-2615c  f 07 58 34.96 -26 15 12.41  0.21  0.17   25.40 -9.9    16.40  7.8 1.6 A2 
J0758-2616 J0758.0-2615c  f 07 58 57.08 -26 16 39.31  1.30  1.28   15.80 -9.9    -9.9  12.8 2.6 A2 
J0758-2617 J0758.0-2615c  f 07 58 49.85 -26 17 11.51  1.03  1.15   13.50 -9.9    -9.9  11.3 2.3 A2 
J0758-261A J0758.0-2615c  f 07 58 46.20 -26 15 57.21  1.11  0.80   -9.9  -9.9     6.60 10.3 2.1 A2 
J0801-5615 J0802.7-5615   f 08 01 51.53 -56 15 42.19  0.70  1.04    3.00 -9.9     3.20  7.6 2.8 A2 
J0802-0942 J0802.6-0940   f 08 02 15.52 -09 42 48.61  0.34  0.30    8.40 -9.9     4.30  6.5 3.0 A2 
J0846+2821 J0846.0+2820     08 46 37.64 +28 21 39.90  0.05  0.05   18.02 -9.9    -9.9   7.7 2.0 V1 
J0848-4319 J0848.7-4324     08 48 11.44 -43 19 10.79  0.04  0.04   52.80 -9.9    31.90  8.0 2.8 A2 
J0903-4826 J0904.0-4823c  f 09 03 28.18 -48 26 39.90  0.03  0.03 6872.40 -9.9  1589.10  6.6 2.1 A2 
J0952-1503 J0953.6-1504   f 09 52 59.15 -15 03 04.41  2.39  2.05    1.10 -9.9    -9.9   9.4 2.9 A2 
J1028-2025 J1029.5-2022   f 10 28 58.45 -20 25 03.62  0.08  0.08   34.20 -9.9    -9.9   8.2 2.7 A2 
J1028-2026 J1029.5-2022     10 28 59.19 -20 26 53.50  0.03  0.03   -9.9  -9.9    40.00  8.8 2.9 A2 
J1037-5830 J1036.4-5828c  f 10 37 15.99 -58 30 13.38  0.39  0.92   40.40 -9.9    -9.9   6.5 3.0 A2 
J1049-5915 J1050.3-5922c  f 10 49 39.20 -59 15 19.90  0.34  0.72   32.70 -9.9    -9.9   8.8 2.6 A2 
J1049-5917 J1050.3-5922c    10 49 44.67 -59 17 19.40  1.82  1.94   -9.9  -9.9    45.60  6.9 2.0 A2 
J1049-591A J1050.3-5922c    10 49 49.92 -59 15 39.20  1.38  3.21   -9.9  -9.9     6.00  7.8 2.3 A2 
J1050-591A J1050.3-5922c  f 10 50 53.06 -59 16 21.80  1.21  1.65    4.30 -9.9    -9.9   7.0 2.3 A2 
J1051-5917 J1050.3-5922c  f 10 51 03.78 -59 17 58.90  2.70  4.29    9.90 -9.9    -9.9   6.7 2.2 A2 
J1059-6615 J1058.7-6621   f 10 59 15.42 -66 15 53.50  0.14  0.27   16.60 -9.9    13.40  6.9 2.9 A2 
J1156-0750 J1156.7-0751   f 11 56 16.04 -07 50 12.51  0.26  0.22   -9.9  -9.9     5.20  7.2 1.3 A2 
J1207-2301 J1208.6-2257   f 12 07 55.39 -23 01 27.67  0.96  0.67   16.20 -9.9    -9.9  10.5 2.1 A2 
J1208-2249 J1208.6-2257     12 08 16.17 -22 49 24.39  0.17  0.22   27.20 -9.9    18.80  9.3 1.0 A2 
J1208-2307 J1208.6-2257   f 12 08 34.97 -23 07 43.57  2.22  2.26    5.70 -9.9    -9.9  10.4 1.6 A2 
J1209-2252 J1208.6-2257   f 12 09 00.62 -22 52 01.39  3.19  3.01    1.20 -9.9    -9.9   7.5 1.1 A2 
J1209-2255 J1208.6-2257   f 12 09 17.19 -22 55 34.30  1.15  1.11    3.90 -9.9     2.90  9.3 1.4 A2 
J1209-2256 J1208.6-2257   f 12 09 30.43 -22 56 07.50  2.54  2.03    3.10 -9.9    -9.9  12.3 1.8 A2 
J1249-5512 J1248.6-5510     12 49 28.03 -55 12 16.69  0.11  0.18   17.20 -9.9    10.20  7.4 2.2 A2 
J1256-5823 J1255.8-5828   f 12 56 29.67 -58 23 13.70  2.77  4.06    1.20 -9.9    -9.9   7.1 1.0 A2 
J1256-5832 J1255.8-5828   f 12 56 30.19 -58 32 46.58  0.15  0.27   12.30 -9.9     8.70  6.8 1.0 A2 
J1308-6223 J1309.6-6230c    13 08 48.82 -62 23 32.42  0.92  1.47   -9.9  -9.9     3.30  9.3 2.5 A2 
J1309-6238 J1309.6-6230c    13 09 58.86 -62 38 02.07  0.08  0.15   -9.9  -9.9    62.50  7.6 1.8 A2 
J1309-6239 J1309.6-6230c    13 09 53.28 -62 39 15.27  0.10  0.17   -9.9  -9.9   131.50  8.6 2.1 A2 
J1310-6238 J1309.6-6230c  f 13 10 24.33 -62 38 18.47  0.07  0.13  269.50 -9.9    -9.9   9.2 2.2 A2 
J1311-6231 J1309.6-6230c  f 13 11 01.13 -62 31 11.89  0.19  0.45   -9.9  -9.9    74.70  9.5 2.3 A2 
J1311-6234 J1309.6-6230c  f 13 11 21.22 -62 34 42.09  0.06  0.22 5612.80 -9.9    -9.9  12.4 3.0 A2 
J1312-6505 J1312.0-6458     13 12 24.24 -65 05 43.47  1.32  2.47    2.90 -9.9     1.80  7.7 1.1 A2 
J1316-6258 J1317.2-6304   f 13 16 43.11 -62 58 28.59  0.46  3.17   26.20 -9.9    14.20  7.1 2.7 A2 
J1316-625A J1317.2-6304   f 13 16 44.36 -62 58 56.49  0.17  0.22   26.20 -9.9    27.90  6.7 2.5 A2 
J1329-3454 J1329.5-3448     13 29 13.59 -34 54 41.90  0.23  0.23    7.40 -9.9     4.80  8.0 2.4 A2 
J1336-4057 J1335.3-4058     13 36 02.93 -40 57 59.80  0.11  0.12   17.40 -9.9    11.10  7.7 2.8 A2 
J1346-2609 J1346.0-2605   f 13 46 25.97 -26 09 27.17  2.14  2.07    2.70 -9.9    -9.9   6.8 2.4 A2 
J1346-2611 J1346.0-2605   f 13 46 22.71 -26 11 27.07  2.01  1.54    2.00 -9.9     1.50  7.6 2.7 A2 
J1351-2748 J1351.1-2749   f 13 51 47.65 -27 48 22.29  2.20  1.49    2.50 -9.9     2.40  8.7 2.3 A2 
J1351-2754 J1351.1-2749   f 13 51 55.07 -27 54 45.36  0.44  0.30   43.40 -9.9    -9.9  11.2 3.0 A2 
J1400-1440 J1400.7-1438   f 14 00 04.97 -14 40 18.01  1.44  1.35    3.40 -9.9     2.00  9.6 2.8 A2 
J1400-1443 J1400.7-1438   f 14 00 14.08 -14 43 57.21  1.90  2.07    3.30 -9.9    -9.9   8.9 2.7 A2 
J1403-5237 J1404.0-5244     14 03 23.34 -52 37 57.00  0.04  0.06   47.40 -9.9    30.00  8.8 2.5 A2 
J1406-594A J1407.6-5937c  f 14 06 39.98 -59 40 53.80  2.70  3.88    4.90 -9.9    -9.9   8.2 2.6 A2 
J1408-5937 J1407.6-5937c    14 08 56.10 -59 37 32.48  1.82  2.69    3.50 -9.9     1.80  9.7 2.8 A2 
J1414-5440 J1414.1-5450   f 14 14 53.15 -54 40 52.03  1.24  2.04    3.50 -9.9    -9.9  11.2 2.6 A2 
J1415-5454 J1414.1-5450   f 14 15 16.55 -54 54 40.98  1.80  2.52    5.80 -9.9    -9.9  10.7 2.5 A2 
J1421-7845 J1423.9-7842     14 21 34.35 -78 45 20.97  0.89  4.20    8.40 -9.9     3.80  7.3 2.8 A2 
J1425-7848 J1423.9-7842   f 14 25 23.13 -78 48 58.79  2.46 10.05    1.70 -9.9     1.30  7.4 2.2 A2 
J1436-5217 J1437.2-5211     14 36 34.45 -52 17 10.68  0.09  0.13   21.40 -9.9    13.00  8.3 2.3 A2 
J1459-2123 J1458.5-2121   f 14 59 04.91 -21 23 58.62  0.07  0.06   25.40 -9.9    19.30  7.5 2.9 A2 
J1501+4803 J1502.4+4804     15 01 47.29 +48 03 35.78  0.05  0.05   16.34 -9.9    -9.9   6.8 1.8 V1 
J1506-6231 J1507.0-6223   f 15 06 36.43 -62 31 05.19  2.26  3.68    1.30 -9.9    -9.9   7.8 2.5 A2 
J1511-6253 J1512.5-6247c  f 15 11 47.96 -62 53 11.28  2.20  3.88    1.70 -9.9     1.20  8.2 2.2 A2 
J1513-2538 J1513.5-2546     15 13 28.24 -25 38 08.32  1.30  1.00   10.10 -9.9     3.90  7.9 2.4 A2 
J1513-2539 J1513.5-2546   f 15 13 03.61 -25 39 23.19  1.44  1.45   12.20 -9.9    13.30  9.1 2.8 A2 
J1513-2553 J1513.5-2546     15 13 16.65 -25 53 56.77  1.61  1.30    3.80 -9.9     1.40  8.6 2.5 A2 
J1513-2554 J1513.5-2546   f 15 13 44.78 -25 54 29.47  0.90  0.71    4.20 -9.9     3.40  9.0 2.7 A2 
J1513-6250 J1512.5-6247c  f 15 13 30.00 -62 50 19.21  1.75  3.51    5.40 -9.9     2.80  7.0 2.1 A2 
J1514-2545 J1513.5-2546   f 15 14 10.05 -25 45 05.99  4.84  3.71    0.80 -9.9     1.50  8.7 2.6 A2 
J1514-2546 J1513.5-2546   f 15 14 06.85 -25 46 43.29  1.98  1.68    2.10 -9.9     1.20  8.0 2.4 A2 
J1516+3650 J1517.2+3645     15 16 49.28 +36 50 22.86  0.05  0.05  100.87 -9.9    -9.9   7.0 2.4 V1 
J1539-4643 J1539.3-4636     15 39 38.84 -46 43 18.79  0.04  0.04  136.20 -9.9    73.20  7.4 0.8 A2 
J1553-0321 J1553.5-0324   f 15 53 06.44 -03 21 38.29  0.90  0.98   -9.9  -9.9     4.10  7.6 2.7 A2 
J1553-0323 J1553.5-0324     15 53 06.24 -03 23 00.19  0.13  0.77   21.60 -9.9    13.90  7.3 2.7 A2 
J1553-032A J1553.5-0324   f 15 53 06.30 -03 23 37.42  0.14  0.33   24.90 -9.9    13.20  7.2 2.8 A2 
J1553-4821 J1552.8-4824     15 53 34.40 -48 21 50.79  0.31  0.47   13.30 -9.9     7.40  7.7 1.6 A2 
J1611+1410 J1612.0+1403   f 16 11 37.83 +14 10 46.25  0.05  0.05   19.56 21.31   -9.9   8.9 2.1 V1 
J1619-4513 J1619.6-4509   f 16 19 07.06 -45 13 08.08  3.51  3.35    2.50 -9.9    -9.9   6.9 2.0 A2 
J1620-2328 J1620.5-2320c  f 16 20 05.67 -23 28 56.68  1.61  1.35    2.20 -9.9    -9.9   9.8 2.9 A2 
J1620-232A J1620.5-2320c  f 16 20 11.74 -23 28 25.48  1.69  1.72    2.40 -9.9     1.30  8.7 2.5 A2 
J1620-4503 J1619.6-4509     16 20 05.77 -45 03 12.73  1.58  2.38    2.50 -9.9     1.60  7.7 2.7 A2 
J1626-4415 J1626.4-4408   f 16 26 33.10 -44 15 13.29  1.24  1.34    2.50 -9.9     2.70  6.7 2.9 A2 
J1630-4607 J1630.1-4615   f 16 30 07.64 -46 07 07.72  1.65  1.75    3.50 -9.9    -9.9   8.4 2.8 A2 
J1631-1057 J1631.0-1050   f 16 31 00.46 -10 57 16.10 57.00 16.10   40.80 -9.9    -9.9   6.6 1.5 A1 
J1636-0836 J1636.6-0841   f 16 36 21.89 -08 36 01.90  0.26  0.21    7.90 -9.9     6.40  6.9 1.6 A2 
J1639-4914 J1639.8-4921c    16 39 35.16 -49 14 47.43  0.68  0.81    4.70 -9.9     3.30  7.5 2.2 A2 
J1639-4923 J1639.8-4921c  f 16 39 08.61 -49 23 23.01  0.51  0.60    5.80 -9.9     4.70  7.1 2.3 A2 
J1640-4913 J1639.8-4921c  f 16 40 35.60 -49 13 09.73  4.24  7.15    4.80 -9.9    -9.9  11.2 3.0 A2 
J1640-4914 J1639.8-4921c  f 16 40 21.90 -49 14 45.83  1.45  3.20    3.90 -9.9    -9.9   8.6 2.3 A2 
J1640-4926 J1639.8-4921c    16 40 26.37 -49 26 44.68  1.47  1.95   -9.9  -9.9     2.20  7.5 2.0 A2 
J1640-4927 J1639.8-4921c  f 16 40 39.40 -49 27 14.68  1.30  1.98    6.40 -9.9    -9.9   9.5 2.5 A2 
J1640-4928 J1639.8-4921c  f 16 40 42.06 -49 28 23.08  1.71  2.19    7.10 -9.9    -9.9  10.6 2.8 A2 
J1643-4918 J1643.3-4928   f 16 43 20.32 -49 18 56.13  1.18  1.30    5.50 -9.9    -9.9   9.2 2.2 A2 
J1644-4928 J1643.3-4928     16 44 15.03 -49 28 31.51  1.14  1.48    3.40 -9.9     2.00  8.5 2.1 A2 
J1648-3010 J1649.2-3004   f 16 48 51.50 -30 10 18.28  1.66  1.26    2.50 -9.9     1.60  7.7 2.0 A2 
J1657-4737 J1658.1-4743   f 16 57 50.67 -47 37 39.32  1.94  2.31    1.80 -9.9     1.10  7.1 3.0 A2 
J1659-0143 J1659.2-0142   f 16 59 45.59 -01 43 39.51  1.52  1.12    2.60 -9.9     2.10  7.1 2.7 A2 
J1659-0149 J1659.2-0142   f 16 59 04.83 -01 49 24.78  1.79  1.33    1.80 -9.9     1.40  7.2 2.8 A2 
J1659-4913 J1700.8-4912   f 16 59 55.09 -49 13 54.61  2.02  2.56    1.70 -9.9    -9.9   9.5 2.8 A2 
J1710-0330 J1710.0-0323   f 17 10 28.54 -03 30 28.50  0.54  0.44   10.90 -9.9    -9.9   9.0 1.7 A2 
J1716-0525 J1716.6-0526c  f 17 16 07.34 -05 25 40.33  4.17 13.16    1.90 -9.9     2.10  8.4 2.2 A2 
J1716-0526 J1716.6-0526c  f 17 16 06.41 -05 26 09.73 11.60 10.25    1.20 -9.9     1.30  8.6 2.2 A2 
J1716-0533 J1716.6-0526c    17 16 33.79 -05 33 27.90  5.40  3.10   -9.9  -9.9     1.40  7.2 2.0 A2 
J1716-0535 J1716.6-0526c  f 17 16 54.53 -05 35 39.60  1.77  1.67    3.50 -9.9     1.90  9.8 2.9 A2 
J1716-053A J1716.6-0526c  f 17 16 38.06 -05 33 51.80  2.75  2.79    3.80 -9.9    -9.9   7.4 2.2 A2 
J1716-2806 J1717.3-2809   f 17 16 48.99 -28 06 41.80  4.96  4.64    3.30 -9.9    -9.9   8.0 2.8 A2 
J1716-280A J1717.3-2809   f 17 16 51.49 -28 06 16.50  5.87  4.76    2.60 -9.9    -9.9   7.7 2.6 A2 
J1717-2801 J1717.3-2809   f 17 17 30.90 -28 01 12.80  4.05  3.39    0.80 -9.9    -9.9   8.6 2.2 A2 
J1717-2817 J1717.3-2809     17 17 27.89 -28 17 42.69  2.63  2.47    3.00 -9.9     2.10  8.1 2.0 A2 
J1718-2807 J1717.3-2809   f 17 18 16.25 -28 07 39.81  1.38  1.07    5.20 -9.9    -9.9  12.0 3.0 A2 
J1721+070A J1721.0+0711   f 17 21 10.97 +07 05 12.28  2.90  2.43    4.80 -9.9     2.00  6.8 2.3 A2 
J1727+0641 J1727.6+0647   f 17 27 20.07 +06 41 24.66  1.62  1.69    9.10 -9.9     7.20  8.0 2.1 A2 
J1728+0654 J1727.6+0647   f 17 28 15.58 +06 54 09.77  1.65  1.37    5.90 -9.9    -9.9  10.9 3.0 A2 
J1728-2730 J1728.0-2737c  f 17 28 08.62 -27 30 41.74  2.28  1.72    8.40 -9.9     7.10  7.4 2.2 A2 
J1728-2743 J1728.0-2737c  f 17 28 21.00 -27 43 39.39  2.48  1.88    2.70 -9.9    -9.9   7.1 2.1 A2 
J1731-2658 J1731.9-2703c  f 17 31 35.51 -26 58 50.63  2.59  2.26    3.40 -9.9    -9.9   7.0 2.3 A2 
J1743-2308 J1743.2-2304     17 43 36.70 -23 08 23.50  0.09  0.08   23.40 -9.9    15.20  7.0 2.3 A2 
J1745+0156 J1745.6+0203     17 45 12.12 +01 56 32.58  1.02  0.82    9.50 -9.9     4.70 10.1 2.4 A2 
J1745+015A J1745.6+0203   f 17 45 28.42 +01 56 16.38  1.71  1.62    2.50 -9.9     2.00  8.2 1.8 A2 
J1745+0210 J1745.6+0203   f 17 45 14.44 +02 10 12.77  1.68  1.35    3.00 -9.9     1.90  8.8 2.1 A2 
J1746+0159 J1745.6+0203   f 17 46 04.56 +01 59 59.19  2.59  2.44    2.00 -9.9    -9.9   7.4 1.7 A2 
J1759-2947 J1759.4-2954   f 17 59 02.46 -29 47 56.91  1.58  1.25    3.80 -9.9     3.00  8.5 2.2 A2 
J1759-3002 J1759.4-2954   f 17 59 15.66 -30 02 48.30  1.64  1.31    3.60 -9.9     4.50  8.3 2.0 A2 
J1759-3847 J1759.2-3853   f 17 59 26.22 -38 47 53.17  0.22  0.22    7.70 -9.9     7.40  6.5 2.3 A2 
J1810-2417 J1811.3-2421   f 18 10 58.58 -24 17 00.10  0.36  0.30    5.80 -9.9     4.50  6.9 2.2 A2 
J1813-1132 J1813.7-1139c  f 18 13 46.54 -11 32 36.30  0.84  0.59   24.10 -9.9    -9.9   6.9 2.2 A2 
J1819-1530 J1819.3-1523   f 18 19 24.26 -15 30 29.71  0.10  0.13  182.40 -9.9    -9.9   7.1 2.9 A2 
J1829-020A J1829.8-0204c    18 29 25.64 -02 07 55.92  4.74  7.88   11.70 -9.9     2.30  6.6 2.5 A2 
J1831-6507 J1832.2-6502   f 18 31 23.30 -65 07 24.15  0.27  0.57   11.60 -9.9    14.20  7.5 2.4 A2 
J1833-6503 J1832.2-6502   f 18 33 24.15 -65 03 00.87  3.03  6.80    0.80 -9.9    -9.9   7.3 2.7 A2 
J1844-1106 J1844.9-1116     18 44 38.45 -11 06 37.80  0.39  0.38   25.30 -9.9    17.20 11.1 2.8 A2 
J1844-1109 J1844.9-1116   f 18 44 44.37 -11 09 21.10  1.70  1.52    1.90 -9.9     1.50  8.0 2.0 A2 
J1844-1119 J1844.9-1116   f 18 44 27.52 -11 19 01.11  2.00  1.66    1.70 -9.9     1.50  7.8 1.9 A2 
J1845-1118 J1844.9-1116   f 18 45 26.66 -11 18 52.19  2.73  2.04    2.90 -9.9     1.00  7.4 1.8 A2 
J1846-2524 J1846.6-2519   f 18 46 00.54 -25 24 46.09  3.38  2.19    2.40 -9.9    -9.9   9.9 2.1 A2 
J1847-2512 J1846.6-2519   f 18 47 07.77 -25 12 10.31  1.58  1.24    2.80 -9.9    -9.9   9.9 2.4 A2 
J1852+0055 J1852.7+0047c    18 52 50.23 +00 55 30.07  0.05  0.05   51.36 27.96   -9.9   8.4 2.1 V1 
J1858+0125 J1858.5+0129c    18 58 08.17 +01 25 52.38  0.05  0.05   18.44 -9.9    -9.9   6.6 2.0 V1 
J1858+0136 J1858.5+0129c  f 18 58 10.51 +01 36 57.06  0.01  0.01  244.30 -9.9   227.00  8.8 2.7 A2 
J1858+0352 J1857.8+0355c  f 18 58 15.69 +03 52 13.26  3.08  4.80    2.00 -9.9     2.00  6.6 1.9 A2 
J1858+0402 J1857.8+0355c  f 18 58 18.21 +04 02 12.46  1.19  0.93   17.00 -9.9    -9.9   9.3 2.6 A2 
J1901-7053 J1902.7-7053   f 19 01 24.01 -70 53 44.87  2.19  6.54   -9.9  -9.9     0.70  6.5 2.8 A2 
J1917-7317 J1919.5-7324   f 19 17 43.62 -73 17 44.89  1.94  6.16    3.00 -9.9    -9.9  10.3 2.2 A2 
J1920+0129 J1921.3+0131   f 19 20 50.02 +01 29 36.36  2.37  2.12    1.50 -9.9     0.90  7.6 3.0 A2 
J1921+1441 J1921.1+1436c    19 21 26.53 +14 41 12.72  0.05  0.05   24.13 -9.9    -9.9   6.5 2.8 V1 
J1921-7320 J1919.5-7324   f 19 21 30.27 -73 20 02.29  2.51  7.98    3.10 -9.9    -9.9   9.6 2.1 A2 
J1936-085A J1936.5-0855     19 36 56.09 -08 50 50.81  0.23  0.21   11.70 -9.9     7.00  7.4 1.6 A2 
J1943-3530 J1942.9-3528     19 43 50.09 -35 30 46.47  0.52  0.54    6.30 -9.9     4.60 11.0 2.9 A2 
J1943-3531 J1942.9-3528     19 43 37.58 -35 31 25.27  0.08  0.07   26.50 -9.9    16.20  8.7 2.3 A2 
J1946-1111 J1946.7-1118   f 19 46 53.19 -11 11 33.32  2.63  2.33    1.20 -9.9    -9.9   7.6 1.9 A2 
J1946-1114 J1946.7-1118   f 19 46 17.59 -11 14 47.42  2.35  2.07    1.90 -9.9    -9.9   7.2 1.8 A2 
J1947-1112 J1946.7-1118   f 19 47 12.97 -11 12 48.30  2.27  3.19    3.70 -9.9    -9.9   9.5 2.4 A2 
J1950+1224 J1950.3+1223     19 50 46.52 +12 24 33.90  0.05  0.05   17.49 -9.9    -9.9   6.8 1.7 V1 
J1955-0234 J1955.9-0241   f 19 55 31.13 -02 34 39.70  1.77  1.37    3.40 -9.9    -9.9   9.6 2.6 A2 
J1956-0234 J1955.9-0241   f 19 56 18.22 -02 34 15.20  2.18  2.08    1.50 -9.9    -9.9   9.5 2.4 A2 
J1956-0245 J1955.9-0241   f 19 56 18.68 -02 45 41.49  1.55  1.79    3.00 -9.9    -9.9   6.8 1.7 A2 
J2006-0922 J2006.2-0929   f 20 06 29.15 -09 22 44.72  2.30  2.37    3.50 -9.9    -9.9   7.4 0.8 A2 
J2006-0923 J2006.2-0929     20 06 23.96 -09 23 05.12  1.72  1.43    2.60 -9.9     1.50  6.6 0.7 A2 
J2006-092A J2006.2-0929     20 06 30.26 -09 22 51.42  1.81  2.01   -9.9  -9.9     2.40  7.4 0.8 A2 
J2006-1728 J2006.9-1734   f 20 06 37.01 -17 28 40.73  1.30  1.09    2.50 -9.9     1.30  7.7 2.1 A2 
J2006-1742 J2006.9-1734   f 20 06 45.70 -17 42 55.78  1.74  1.32    6.20 -9.9     7.10  8.4 2.2 A2 
J2007-0918 J2006.2-0929     20 07 12.35 -09 18 00.01  0.05  0.04   76.10 -9.9    34.80 17.8 2.0 A2 
J2007-1739 J2006.9-1734   f 20 07 27.68 -17 39 17.98  1.74  1.42    3.10 -9.9    -9.9   8.7 2.3 A2 
J2008-1504 J2009.2-1505     20 08 38.64 -15 04 53.49  0.08  0.07   36.10 -9.9    22.80  9.1 2.6 A2 
J2009-0332 J2009.1-0339   f 20 09 35.43 -03 32 56.71  0.69  0.46   14.60 -9.9    11.70  9.7 2.4 A2 
J2009-0336 J2009.1-0339     20 09 34.27 -03 36 44.82  0.68  0.65   10.30 -9.9     5.80  7.3 1.8 A2 
J2017-3209 J2017.4-3215   f 20 17 06.54 -32 09 51.21  2.55  2.70    1.50 -9.9     1.30  7.1 2.0 A2 
J2030-1840 J2031.4-1842   f 20 30 30.66 -18 40 33.40  0.44  0.33   39.00 -9.9    -9.9  13.8 2.2 A2 
J2031-1835 J2031.4-1842   f 20 31 51.72 -18 35 14.13  0.25  0.23   15.70 -9.9    12.90  8.9 1.8 A2 
J2032-1841 J2031.4-1842   f 20 32 04.32 -18 41 31.70  1.83  1.38    2.90 -9.9    -9.9   8.5 1.7 A2 
J2032-1845 J2031.4-1842   f 20 32 05.57 -18 45 14.40  2.06  2.04    2.30 -9.9    -9.9   9.3 1.9 A2 
J2035+4217 J2036.0+4224c    20 35 57.22 +42 17 43.89  0.05  0.05   12.10 -9.9    -9.9   7.3 2.7 V1 
J2035+4218 J2036.0+4224c    20 35 55.10 +42 18 07.09  0.05  0.05   53.19 -9.9    -9.9   7.0 2.6 V1 
J2035+421A J2036.0+4224c    20 35 58.95 +42 17 22.93  0.05  0.05   35.01 -9.9    -9.9   7.6 2.7 V1 
J2112-4839 J2112.3-4832   f 21 12 42.82 -48 39 09.09  2.13  2.45    1.40 -9.9     1.30  7.6 2.4 A2 
J2112-4840 J2112.3-4832   f 21 12 23.19 -48 40 50.59  1.29  1.59    5.60 -9.9    -9.9   8.4 2.6 A2 
J2113-4830 J2112.3-4832     21 13 11.96 -48 30 52.48  1.19  1.28    8.30 -9.9     5.30  8.6 2.7 A2 
J2123-1521 J2124.0-1513   f 21 23 46.70 -15 21 49.60  2.25  2.02    1.60 -9.9    -9.9   9.6 1.7 A2 
J2124-1520 J2124.0-1513   f 21 24 38.97 -15 20 15.89  1.54  1.40   13.70 -9.9    -9.9  10.6 1.9 A2 
J2124-1521 J2124.0-1513   f 21 24 13.87 -15 21 56.20  1.31  1.14    2.50 -9.9    -9.9   8.8 1.6 A2 
J2124-4628 J2125.0-4632   f 21 24 27.81 -46 28 28.80  1.79  2.06    2.20 -9.9    -9.9   7.5 2.3 A2 
J2124-4640 J2125.0-4632   f 21 24 59.99 -46 40 07.89  0.67  0.70    9.80 -9.9     8.50  7.4 2.1 A2 
J2132+2611 J2132.5+2605     21 32 53.04 +26 11 43.89  0.05  0.05   60.98 39.02   -9.9   7.9 2.9 V1 
J2132-5420 J2131.0-5417   f 21 32 08.40 -54 20 35.99  0.02  0.04  100.30 -9.9   131.70  9.7 2.4 A2 
J2133+2609 J2132.5+2605     21 33 01.87 +26 09 33.36  0.05  0.05   32.38 -9.9    -9.9   7.8 2.8 V1 
J2133+260A J2132.5+2605     21 33 02.06 +26 09 29.83  0.05  0.05   29.26 -9.9    -9.9   7.8 2.8 V1 
J2212+0710 J2212.6+0702   f 22 12 47.80 +07 10 16.57  2.08  2.09    1.90 -9.9     1.00  7.8 2.8 A2 
J2236+6313 J2237.2+6316     22 36 17.70 +63 13 49.55  0.05  0.05    9.53 -9.9    -9.9   6.7 2.3 V1 
J2333-5538 J2332.5-5535   f 23 33 34.70 -55 38 42.96  2.90  3.54    5.60 -9.9     5.50  9.2 2.9 A2 
J2354+6638 J2353.3+6643c    23 54 12.99 +66 38 19.59  0.05  0.05   15.26 -9.9    -9.9   7.0 3.0 V1 
J2355-5251 J2356.0-5256     23 55 20.05 -52 51 45.81  1.03  1.14   16.80 -9.9    10.90  8.2 2.4 A2 
J2356+6321 J2358.9+6325     23 56 08.19 +63 21 57.30  0.05  0.05    6.38 -9.9    -9.9  19.4 2.8 V1 


==> anc/table5_full.txt <==
Title: New Associations of Gamma-Ray Sources from the 
       Fermi Second Source Catalog 
Authors: Schinzel F.K., Petrov L., Taylor G.B., Mahony E.K., 
         Edwards P.G., Kovalev Y.Y. 
Table: Possible counterparts from previous radio source catalogs, the ALLWISE 
       catalog, and the Supercosmos database for radio sources found in 
       Cat I, II, and III
================================================================================
Byte-by-byte Description of file: datafile4.txt
--------------------------------------------------------------------------------
   Bytes Format Units    Label Explanations
--------------------------------------------------------------------------------
   1- 10 A10    ---      Name  IAU name of the radio source; J2000
  12- 18 F7.1   mJy      F1    Flux density of matching source at 1GHz (1,2) 
  20- 33 A14    ---      I1    ID of matching object in 1GHz catalog (1,2)
  35- 36 A2     ---      C1    Matching 1GHz catalog label (3)
  38- 56 A19    ---      Iw    ID of a matching object in WISE catalog (2)
  58- 61 F4.1   arcsec   Dopt  Distance between optical & radio localization (2)
  63- 64 I2     h        RAh   ? Hour of Right Ascension (J2000) (4)
  66- 67 I2     min      RAm   ? Minute of Right Ascension (J2000) (4)
  69- 73 F5.2   s        RAs   ? Second of Right Ascension (J2000) (4)
      75 A1     ---      DE-   ? Sign of the Declination (J2000) (4)
  76- 77 I2     deg      DEd   ? Degree of Declination (J2000) (4)
  79- 80 I2     arcmin   DEm   ? Arcminute  of Declination (J2000) (4)
  82- 85 F4.1   arcsec   DEs   ? Arcsecond  of Declination (J2000) (4)
  87- 90 F4.1   mag      Bmag  Optical B magnitude (2)
  92- 95 F4.1   mag      Rmag  Optical R magnitude (2)
      97 I1     ---      Copt  ? Optical classification (5)
--------------------------------------------------------------------------------
Note (1): From NVSS, SUMMS, or MGPS-2 catalogs.
Note (2): -9.9 means no information about this parameter is available.$
Note (3): Two letter combinations with N indicating matching entries found
          in multiple catalogs, e.g. NM = source found in NVSS and MGPS-2.
    N = NVSS
    M = MGPS-2
    S = SUMMS
Note (4): Of optical counterpart.
Note (5):
    1 = extended morphology;
    2 = stellar or point like object.
--------------------------------------------------------------------------------
J0001+6331     7.3 J000100+633152 N  J000100.72+633150.9 -9.9                         -9.9 -9.9  
J0002+6219    12.7 J000253+621917 N  J000253.17+621917.6 -9.9                         -9.9 -9.9  
J0004+2206    -9.9           -9.9    J000407.36+220615.6  0.4 00 04 07.39 +22 06 15.7 21.1 20.0 2
J0008+6837   264.4 J000833+683721 N  J000833.39+683722.1 -9.9                         -9.9 -9.9  
J0014-0512     4.3 J001433-051244 N  J001433.87-051249.7 -9.9                         -9.9 -9.9  
J0031+0724    11.6 J003119+072456 N  J003119.71+072453.4  0.5 00 31 19.69 +07 24 53.2 19.3 19.1 2
J0031-5511    18.1 J003156-551149 S  J003156.87-551145.1 -9.9                         -9.9 -9.9  
J0031-5521   381.2 J003102-552107 S  J003102.47-552104.3 -9.9                         -9.9 -9.9  
J0032-5522    34.3 J003210-552228 S  J003210.93-552227.9 -9.9                         -9.9 -9.9  
J0032-5525    13.5 J003239-552547 S  J003240.00-552550.1 -9.9                         -9.9 -9.9  
J0032-5528    -9.9           -9.9    J003255.06-552830.9  2.4 00 32 55.03 -55 28 30.9 21.6 20.4 1
J0037+6254   424.9 J003711+625439 N  J003711.36+625438.4 -9.9                         -9.9 -9.9  
J0039+4330     3.3 J003901+433021 N  J003901.83+433029.2  0.3 00 39 01.89 +43 30 29.3 -9.9 20.5 1
J0039+4332    -9.9           -9.9    J003922.67+433253.7 -9.9                         -9.9 -9.9  
J0039+4336    56.1 J003928+433651 N  J003928.60+433652.9  3.1 00 39 28.53 +43 36 53.5 -9.9 20.5 1
J0039+433A     6.3 J003907+433015 N  J003908.15+433014.5  0.2 00 39 08.15 +43 30 14.6 21.7 20.4 1
J0047-6347   290.4 J004711-634749 S  J004711.96-634751.7 -9.9                         -9.9 -9.9  
J0047-634A    12.0 J004739-634738 S  J004739.71-634737.8 -9.9                         -9.9 -9.9  
J0049-6344    -9.9           -9.9    J004931.98-634413.0 -9.9                         -9.9 -9.9  
J0102+0944    11.0 J010217+094407 N                       1.3 01 02 17.03 +09 44 10.0 19.1 18.5 1
J0103+1319    72.4 J010320+131935 N  J010321.04+131934.5  0.2 01 03 21.01 +13 19 35.3 20.7 -9.9 2
J0103+1323    51.4 J010345+132346 N  J010345.74+132345.3  0.1 01 03 45.74 +13 23 45.2 17.9 17.4 2
J0105+4851   495.6 J010509+485145 N  J010509.07+485144.9  2.2 01 05 09.06 +48 51 43.9 20.5 18.6 2
J0116-6150    43.6 J011656-615013 S                      -9.9                         -9.9 -9.9  
J0116-6153    26.9 J011619-615343 S  J011619.62-615343.4  0.9 01 16 19.59 -61 53 43.5 18.3 18.4 2
J0116-6156    41.8 J011643-615653 S  J011644.08-615656.3  3.1 01 16 44.05 -61 56 56.3 18.8 17.1 1
J0125-2325    51.0 J012502-232553 N                       2.1 01 25 02.09 -23 25 51.6 21.3 -9.9 1
J0126+6335   177.3 J012640+633529 N  J012640.56+633528.5 -9.9                         -9.9 -9.9  
J0130+2608  1698.1 J013023+260809 N  J013023.55+260808.6 -9.9                         -9.9 -9.9  
J0133-4414    82.3 J013306-441422 S  J013306.37-441421.4  0.5 01 33 06.35 -44 14 21.4 19.3 17.4 2
J0143-5845    28.3 J014347-584550 S  J014347.41-584551.4  0.5 01 43 47.41 -58 45 51.3 18.3 17.1 2
J0149+8601    95.1 J014929+860114 N  J014935.28+860115.4  1.4 01 49 35.47 +86 01 15.4 18.7 17.7 1
J0152+8557     8.0 J015248+855706 N  J015248.79+855703.7  0.9 01 52 48.98 +85 57 03.7 19.3 18.3 1
J0157+8557    -9.9           -9.9    J015703.92+855739.1 -9.9                         -9.9 -9.9  
J0158+0101    81.5 J015852+010133 N  J015852.76+010132.9  0.6 01 58 52.77 +01 01 33.1 22.1 20.3 2
J0159-4109    21.4 J015954-410909 S  J015954.29-410921.1 -9.9                         -9.9 -9.9  
J0200-4109    -9.9           -9.9    J020020.94-410935.7  1.9 02 00 20.93 -41 09 35.8 20.3 18.7 1
J0213+6257    47.0 J021323+625721 N                      -9.9                         -9.9 -9.9  
J0217+6211   153.4 J021702+621133 N                      -9.9                         -9.9 -9.9  
J0220+6301    -9.9           -9.9    J022051.80+630110.7 -9.9                         -9.9 -9.9  
J0221+2514     8.8 J022126+251436 N  J022126.96+251433.6  0.1 02 21 26.97 +25 14 33.6 19.1 18.5 2
J0221+2516     3.4 J022114+251659 N  J022116.03+251701.5 -9.9                         -9.9 -9.9  
J0221+6030    18.3 J022112+603114 N  J022111.28+603059.9 -9.9                         -9.9 -9.9  
J0221+6031    18.3 J022112+603114 N                      -9.9                         -9.9 -9.9  
J0221+6159    43.7 J022154+615920 N                      -9.9                         -9.9 -9.9  
J0222+6258    14.8 J022213+625851 N  J022212.62+625837.7 -9.9                         -9.9 -9.9  
J0222+6259    14.8 J022213+625851 N                      -9.9                         -9.9 -9.9  
J0223+6203     7.5 J022306+620316 N                      -9.9                         -9.9 -9.9  
J0223+6307   123.8 J022329+630718 N  J022329.80+630717.6 -9.9                         -9.9 -9.9  
J0223+6821    19.4 J022304+682154 N  J022304.52+682154.8 -9.9                         -9.9 -9.9  
J0225+620A 17674.7 J022544+620607 N                      -9.9                         -9.9 -9.9  
J0226+0937   374.6 J022613+093726 N  J022613.71+093726.7  0.6 02 26 13.72 +09 37 26.8 18.8 18.1 2
J0226+0938    54.0 J022634+093843 N  J022634.25+093844.2  1.1 02 26 34.26 +09 38 44.2 21.4 18.2 2
J0226+6025     5.2 J022649+602528 N                      -9.9                         -9.9 -9.9  
J0227+2248    45.6 J022744+224834 N  J022744.35+224834.1  0.3 02 27 44.35 +22 48 33.9 -9.9 20.0 2
J0227+6152    37.5 J022703+615232 N  J022704.07+615226.0 -9.9                         -9.9 -9.9  
J0228+2249     4.8 J022810+224859 N  J022810.99+224856.1 -9.9                         -9.9 -9.9  
J0231+6250   221.5 J023159+625034 N  J023159.37+625033.6 -9.9                         -9.9 -9.9  
J0233+6239     2.2 J023339+623910 N                      -9.9                         -9.9 -9.9  
J0239+1327    19.7 J023927+132738 N  J023927.22+132738.4  0.1 02 39 27.24 +13 27 38.5 20.0 19.6 2
J0248+5127    31.9 J024805+512719 N                      -9.9                         -9.9 -9.9  
J0248+512A    31.9 J024805+512719 N                      -9.9                         -9.9 -9.9  
J0248+5131     8.3 J024834+513116 N  J024834.21+513118.2 -9.9                         -9.9 -9.9  
J0250+2600    71.1 J025006+260028 N  J025006.60+260028.7  1.9 02 50 06.62 +26 00 28.7 20.5 20.1 2
J0253+5911     2.6 J025359+591127 N                      -9.9                         -9.9 -9.9  
J0253+5913    13.3 J025309+591328 N                      -9.9                         -9.9 -9.9  
J0254+5907    13.8 J025405+590735 N                      -9.9                         -9.9 -9.9  
J0304-1606    22.7 J030444-160624 N  J030444.12-160622.3 -9.9                         -9.9 -9.9  
J0305-1605    47.0 J030521-160525 N                      -9.9                         -9.9 -9.9  
J0305-1608   916.7 J030515-160814 N  J030515.08-160816.6 -9.9                         -9.9 -9.9  
J0307+4915    56.0 J030727+491510 N  J030727.21+491510.6 -9.9                         -9.9 -9.9  
J0312+2011    17.6 J031240+201141 N  J031240.54+201142.7  0.4 03 12 40.56 +20 11 42.6 20.7 19.7 1
J0312+2016     5.1 J031247+201606 N  J031247.78+201601.8 -9.9                         -9.9 -9.9  
J0312-0914    39.2 J031216-091421 N  J031216.16-091418.9 -9.9                         -9.9 -9.9  
J0312-0919    10.6 J031221-091906 N  J031221.60-091902.8  1.7 03 12 21.57 -09 19 02.7 20.5 18.9 1
J0312-091A    -9.9           -9.9    J031218.15-091435.9 -9.9                         -9.9 -9.9  
J0315-6435   137.8 J031514-643507 S  J031514.91-643506.7 -9.9                         -9.9 -9.9  
J0315-6436   228.1 J031513-643636 S  J031513.99-643635.9 -9.9                         -9.9 -9.9  
J0316-6437    17.8 J031614-643732 S  J031614.34-643731.4  1.4 03 16 14.31 -64 37 31.4 18.1 17.9 2
J0317+0248    88.5 J031747+024842 N  J031747.92+024842.1  0.9 03 17 47.91 +02 48 42.4 -9.9 21.5 2
J0318+0300    54.1 J031857+030020 N  J031857.65+030020.1 -9.9                         -9.9 -9.9  
J0329+5818    54.5 J032943+581834 N  J032943.66+581838.6 -9.9                         -9.9 -9.9  
J0330+5813    36.6 J033028+581328 N                      -9.9                         -9.9 -9.9  
J0331+6308    42.2 J033153+630814 N  J033153.90+630814.1 -9.9                         -9.9 -9.9  
J0335+7500    13.7 J033600+750004 N  J033557.51+750014.3 -9.9                         -9.9 -9.9  
J0335+7511   110.0 J033531+751117 N                      -9.9                         -9.9 -9.9  
J0335+751A   110.0 J033531+751117 N  J033535.37+751117.5 -9.9                         -9.9 -9.9  
J0336+7505    11.4 J033621+750500 N  J033621.66+750500.6 -9.9                         -9.9 -9.9  
J0336+7510   117.2 J033613+751015 N                      -9.9                         -9.9 -9.9  
J0336+751A   117.2 J033613+751015 N                      -9.9                         -9.9 -9.9  
J0338+1302    15.1 J033829+130215 N  J033829.27+130215.5  0.7 03 38 29.30 +13 02 15.6 19.1 18.6 2
J0338+1310    28.0 J033803+131045 N                      -9.9                         -9.9 -9.9  
J0340-2424     4.7 J034022-242411 N  J034022.89-242407.3  2.6 03 40 22.87 -24 24 07.3 20.1 20.6 1
J0340-2427    82.4 J034033-242712 N  J034033.81-242711.5  2.4 03 40 33.80 -24 27 11.3 22.3 20.4 1
J0345-2352    29.2 J034518-235218 N  J034518.32-235220.4  1.5 03 45 18.30 -23 52 20.3 19.4 18.3 2
J0353+5651   124.9 J035332+565141 N  J035333.03+565141.0 -9.9                         -9.9 -9.9  
J0353+5654    57.8 J035309+565431 N  J035309.54+565430.7 -9.9                         -9.9 -9.9  
J0358+5413    10.0 J035853+541315 N  J035853.89+541311.3 -9.9                         -9.9 -9.9  
J0403+3845     4.3 J040353+384513 N  J040353.13+384521.9 -9.9                         -9.9 -9.9  
J0404+3846    -9.9           -9.9    J040403.73+384629.9  0.2 04 04 03.72 +38 46 29.7 -9.9 19.7 1
J0404+5824    15.8 J040412+582447 N  J040412.71+582454.6 -9.9                         -9.9 -9.9  
J0405+5817    16.6 J040507+581731 N                      -9.9                         -9.9 -9.9  
J0409+0506    10.5 J040925+050641 N  J040925.78+050642.5 -9.9                         -9.9 -9.9  
J0409+050A    18.8 J040935+050609 N  J040935.27+050607.1 -9.9                         -9.9 -9.9  
J0409-0355    38.1 J040949-035520 N  J040949.06-035521.2  1.6 04 09 49.08 -03 55 20.9 21.5 -9.9 2
J0409-0400    39.1 J040946-040003 N  J040946.58-040003.5  1.2 04 09 46.58 -04 00 03.6 18.1 17.2 2
J0414+5516    -9.9           -9.9    J041455.22+551612.0 -9.9                         -9.9 -9.9  
J0416-4350    36.0 J041613-435057 S  J041613.26-435059.5 -9.9                         -9.9 -9.9  
J0416-4355    16.5 J041605-435516 S  J041605.82-435514.6  0.8 04 16 05.81 -43 55 14.6 19.0 18.0 2
J0418+6636    -9.9           -9.9    J041821.51+663657.6 -9.9                         -9.9 -9.9  
J0418+6639    -9.9           -9.9    J041830.77+663930.3 -9.9                         -9.9 -9.9  
J0418+663A    -9.9           -9.9    J041853.88+663937.2 -9.9                         -9.9 -9.9  
J0419+6634     2.7 J041903+663454 N  J041902.10+663438.0  1.0 04 19 01.95 +66 34 37.7 19.6 18.5 1
J0420-3744    57.3 J042025-374443 NS J042025.10-374445.0  0.5 04 20 25.09 -37 44 44.7 20.9 19.8 2
J0426-6700    26.2 J042652-670019 S  J042652.07-670021.0 -9.9                         -9.9 -9.9  
J0427-3837    58.5 J042716-383804 NS                     -9.9                         -9.9 -9.9  
J0427-6657    22.3 J042736-665726 S  J042735.74-665723.5 -9.9                         -9.9 -9.9  
J0427-6703    -9.9           -9.9                         1.4 04 27 16.50 -67 03 28.2 22.1 -9.9 2
J0430+3506     4.9 J043038+350614 N  J043038.58+350610.3 -9.9                         -9.9 -9.9  
J0430+3516   180.8 J043014+351623 N  J043014.46+351625.1 -9.9                         -9.9 -9.9  
J0431+3629     9.3 J043141+362954 N  J043141.86+362955.8 -9.9                         -9.9 -9.9  
J0436-7329    26.1 J043654-732913 S  J043654.61-732913.0 -9.9                         -9.9 -9.9  
J0438-7329    20.6 J043836-732921 S  J043837.07-732921.6  1.8 04 38 36.95 -73 29 22.0 17.6 16.2 1
J0439-1900    15.1 J043956-190027 N  J043956.23-190026.3 -9.9                         -9.9 -9.9  
J0439-1901    60.0 J043949-190059 N  J043949.72-190101.5  3.2 04 39 49.72 -19 01 01.3 18.9 18.4 2
J0440+2553     4.1 J044051+255347 N  J044051.39+255343.0 -9.9                         -9.9 -9.9  
J0457+0645   517.8 J045707+064507 N  J045707.70+064507.2  3.0 04 57 07.71 +06 45 07.3 19.5 18.8 1
J0458+0650    -9.9           -9.9    J045806.70+065013.2  0.8 04 58 06.75 +06 50 12.9 19.7 18.1 1
J0503+4645     4.5 J050348+464502 N                      -9.9                         -9.9 -9.9  
J0515-4415    37.8 J051516-441526 S  J051516.72-441524.8  1.5 05 15 16.73 -44 15 24.8 20.6 18.8 1
J0516+2630   196.6 J051644+263047 N                      -9.9                         -9.9 -9.9  
J0523+2844    14.6 J052342+284432 N  J052342.80+284432.8 -9.9                         -9.9 -9.9  
J0523-2531    -9.9           -9.9    J052313.07-253154.4  2.4 05 23 13.05 -25 31 54.3 20.9 19.5 2
J0524+2839    25.1 J052429+283918 N  J052429.49+283917.1 -9.9                         -9.9 -9.9  
J0526+2233    52.8 J052649+223338 N  J052649.50+223335.7 -9.9                         -9.9 -9.9  
J0526+2248    15.8 J052622+224801 N  J052622.04+224802.0 -9.9                         -9.9 -9.9  
J0526+2249    -9.9           -9.9    J052636.06+224958.7 -9.9                         -9.9 -9.9  
J0538+2718    17.0 J053811+271847 N  J053810.79+271850.8 -9.9                         -9.9 -9.9  
J0539-7601    86.8 J053916-760131 S  J053916.53-760130.5 -9.9                         -9.9 -9.9  
J0540+3547     4.1 J054037+354745 N                      -9.9                         -9.9 -9.9  
J0540-7601    40.4 J054011-760156 S  J054011.58-760154.3 -9.9                         -9.9 -9.9  
J0541-7601    31.1 J054123-760108 S  J054123.12-760107.4  2.3 05 41 23.07 -76 01 07.0 20.2 18.6 1
J0542-0121    30.5 J054250-012152 N                      -9.9                         -9.9 -9.9  
J0545+6018    -9.9           -9.9    J054533.62+601850.8 -9.9                         -9.9 -9.9  
J0547+0017     3.3 J054707+001753 N                      -9.9                         -9.9 -9.9  
J0547+0021    12.6 J054705+002147 N  J054704.78+002144.1 -9.9                         -9.9 -9.9  
J0547+3728    22.8 J054725+372811 N                      -9.9                         -9.9 -9.9  
J0553+3106    78.8 J055348+310656 N  J055349.07+310655.2 -9.9                         -9.9 -9.9  
J0553+3117  1158.1 J055321+311751 N                      -9.9                         -9.9 -9.9  
J0554+3102     3.1 J055405+310205 N  J055405.15+310214.4 -9.9                         -9.9 -9.9  
J0556-4351    28.3 J055618-435146 S  J055618.74-435146.0  2.1 05 56 18.73 -43 51 45.9 19.2 18.5 2
J0600-1950    96.7 J060100-195049 N                      -9.9                         -9.9 -9.9  
J0601+3838   704.0 J060102+383828 N  J060102.86+383829.2 -9.9                         -9.9 -9.9  
J0601-1950    96.7 J060100-195049 N                      -9.9                         -9.9 -9.9  
J0602-4009    15.3 J060255-400902 NS J060256.04-400902.7 -9.9                         -9.9 -9.9  
J0602-4010    18.5 J060243-401028 NS J060243.80-401031.1 -9.9                         -9.9 -9.9  
J0605+3802     3.5 J060548+380238 N  J060548.13+380233.2 -9.9                         -9.9 -9.9  
J0607-0623  4110.2 J060746-062303 N                      -9.9                         -9.9 -9.9  
J0616+2434    86.1 J061632+243444 N  J061632.94+243443.0 -9.9                         -9.9 -9.9  
J0620+2511    85.6 J062056+251111 N  J062056.76+251106.2 -9.9                         -9.9 -9.9  
J0620-2553     6.9 J062044-255330 N  J062044.54-255332.9  2.5 06 20 44.53 -25 53 33.0 18.6 17.2 1
J0620-2601    14.3 J062056-260110 N  J062055.94-260107.0 -9.9                         -9.9 -9.9  
J0621-2557    12.9 J062108-255757 N  J062108.68-255757.7  2.3 06 21 08.67 -25 57 57.7 20.2 19.2 1
J0630+0648    98.2 J063036+064829 N  J063036.23+064830.0 -9.9                         -9.9 -9.9  
J0634+0357     4.5 J063426+035715 N                      -9.9                         -9.9 -9.9  
J0635+0550    14.1 J063544+055024 N  J063544.20+055025.8 -9.9                         -9.9 -9.9  
J0637+0414    36.6 J063708+041502 N  J063707.97+041457.5 -9.9                         -9.9 -9.9  
J0639+7324   903.0 J063921+732458 N  J063921.94+732458.0  3.1 06 39 21.97 +73 24 58.0 18.6 18.2 2
J0640+7312    12.6 J064009+731201 N  J064009.30+731200.4 -9.9                         -9.9 -9.9  
J0641+1010    25.3 J064112+101007 N  J064112.21+101010.1 -9.9                         -9.9 -9.9  
J0641+1011    74.0 J064114+101157 N                      -9.9                         -9.9 -9.9  
J0641+7312    17.9 J064115+731221 N  J064116.29+731223.0 -9.9                         -9.9 -9.9  
J0642+0315     2.7 J064257+031511 N  J064257.48+031509.3 -9.9                         -9.9 -9.9  
J0642+0318    17.1 J064236+031824 N                      -9.9                         -9.9 -9.9  
J0643+0326    94.4 J064305+032604 N                      -9.9                         -9.9 -9.9  
J0644+6038    33.5 J064435+603849 N  J064435.71+603851.1  0.3 06 44 35.78 +60 38 51.2 20.8 18.7 2
J0658+0636    40.3 J065809+063636 N                      -9.9                         -9.9 -9.9  
J0658+0637    24.9 J065844+063711 N  J065845.02+063711.5 -9.9                         -9.9 -9.9  
J0658+0643     8.7 J065829+064302 N  J065829.96+064258.6 -9.9                         -9.9 -9.9  
J0708-1022     8.6 J070812-102200 N                      -9.9                         -9.9 -9.9  
J0713-0952    43.1 J071353-095216 N  J071353.28-095217.1 -9.9                         -9.9 -9.9  
J0719-4956   137.1 J071918-495606 S  J071917.32-495606.0 -9.9                         -9.9 -9.9  
J0723+2859    36.3 J072354+285930 N  J072354.84+285929.8  0.1 07 23 54.83 +28 59 29.8 19.4 18.8 1
J0725-0548     5.5 J072547-054832 N                      -9.9                         -9.9 -9.9  
J0737-3231    17.9 J073712-323106 NM J073712.68-323106.3 -9.9                         -9.9 -9.9  
J0737-8244    -9.9           -9.9    J073754.08-824413.6 -9.9                         -9.9 -9.9  
J0737-8248    16.4 J073706-824836 S  J073706.03-824840.2  1.3 07 37 05.98 -82 48 40.1 18.1 17.4 2
J0743-3118    25.7 J074301-311839 NM J074301.36-311832.8 -9.9                         -9.9 -9.9  
J0746-0220    61.1 J074621-022010 N  J074621.68-022012.2 -9.9                         -9.9 -9.9  
J0748-2206     8.4 J074821-220651 N  J074821.89-220650.6 -9.9                         -9.9 -9.9  
J0749-2204    38.6 J074902-220450 N                      -9.9                         -9.9 -9.9  
J0750+7909   181.1 J075043+790917 N  J075043.29+790917.1 -9.9                         -9.9 -9.9  
J0752-1627     2.9 J075249-162800 N  J075249.65-162759.4 -9.9                         -9.9 -9.9  
J0752-1633    30.4 J075223-163340 N  J075223.82-163340.5 -9.9                         -9.9 -9.9  
J0752-1638     3.5 J075246-163834 N  J075246.72-163834.8 -9.9                         -9.9 -9.9  
J0753-1641     3.9 J075327-164138 N                      -9.9                         -9.9 -9.9  
J0756-6430    13.0 J075625-643031 S  J075624.61-643030.5  3.2 07 56 24.59 -64 30 31.3 20.8 18.1 1
J0756-6434    29.6 J075616-643454 S  J075616.58-643458.6 -9.9                         -9.9 -9.9  
J0757-2609    -9.9           -9.9    J075745.29-260953.0 -9.9                         -9.9 -9.9  
J0757-2611     6.1 J075707-261148 N  J075707.83-261143.4 -9.9                         -9.9 -9.9  
J0757-261A    22.7 J075733-261122 N  J075733.78-261127.6 -9.9                         -9.9 -9.9  
J0757-2624     8.9 J075750-262403 N  J075750.74-262400.6 -9.9                         -9.9 -9.9  
J0758-1450     7.3 J075858-144957 N  J075858.38-145001.6 -9.9                         -9.9 -9.9  
J0758-2615    64.2 J075835-261513 N  J075834.89-261512.8 -9.9                         -9.9 -9.9  
J0758-261A    -9.9           -9.9    J075845.90-261554.4 -9.9                         -9.9 -9.9  
J0802-0940    -9.9           -9.9    J080216.18-094020.7 -9.9                         -9.9 -9.9  
J0802-0942    -9.9           -9.9    J080215.63-094250.9 -9.9                         -9.9 -9.9  
J0802-094A     3.4 J080216-094215 N  J080215.90-094210.9  2.6 08 02 15.68 -09 42 04.5 18.4 17.6 2
J0802-094B    -9.9           -9.9    J080217.53-094207.3 -9.9                         -9.9 -9.9  
J0803-0335   231.1 J080311-033558 N  J080312.10-033600.8  2.5 08 03 12.10 -03 36 01.0 19.2 18.4 1
J0803-5616     7.6 J080344-561700 S  J080344.56-561655.4  1.5 08 03 44.05 -56 16 56.1 -9.9 20.5 2
J0806-6510    -9.9           -9.9    J080657.58-651047.2 -9.9                         -9.9 -9.9  
J0807-6514    16.5 J080711-651442 S                      -9.9                         -9.9 -9.9  
J0838-2825    16.5 J083830-282553 NM J083830.04-282555.5 -9.9                         -9.9 -9.9  
J0841-3555    72.8 J084121-355506 NM J084121.63-355505.9 -9.9                         -9.9 -9.9  
J0843+6716    -9.9           -9.9    J084307.14+671659.9 -9.9                         -9.9 -9.9  
J0844+6717    12.0 J084420+671709 N  J084420.95+671711.6  1.3 08 44 21.00 +67 17 13.2 -9.9 20.0 1
J0846+2821    84.1 J084637+282140 N  J084637.59+282141.5 -9.9                         -9.9 -9.9  
J0847-4056    19.0 J084709-405629 M  J084709.63-405626.4 -9.9                         -9.9 -9.9  
J0848-4319   327.4 J084811-431911 M                      -9.9                         -9.9 -9.9  
J0848-4323    41.2 J084839-432320 M                      -9.9                         -9.9 -9.9  
J0850-4845    21.6 J085026-484514 M                      -9.9                         -9.9 -9.9  
J0850-4847    44.3 J085059-484709 M                      -9.9                         -9.9 -9.9  
J0854-4501    11.8 J085442-450147 M                      -9.9                         -9.9 -9.9  
J0858-4816    -9.9           -9.9    J085810.76-481611.4 -9.9                         -9.9 -9.9  
J0859-2533    14.5 J085938-253354 N  J085937.93-253351.8 -9.9                         -9.9 -9.9  
J0900+6739    -9.9           -9.9    J090040.62+673923.1  0.2 09 00 40.66 +67 39 23.1 20.0 18.1 1
J0900+6742    98.3 J090038+674223 N  J090038.69+674223.3  0.2 09 00 38.66 +67 42 23.1 20.2 19.5 1
J0900+674A    98.3 J090038+674223 N  J090038.69+674223.3  1.8 09 00 38.66 +67 42 23.1 20.2 19.5 1
J0901-4438    14.6 J090103-443829 M                      -9.9                         -9.9 -9.9  
J0901-4648    18.6 J090134-464855 M                      -9.9                         -9.9 -9.9  
J0903-4828    -9.9           -9.9    J090337.22-482804.8 -9.9                         -9.9 -9.9  
J0923+1505    70.5 J092357+150518 N                      -9.9                         -9.9 -9.9  
J0923+1517    46.8 J092318+151752 N  J092318.39+151752.4  0.3 09 23 18.39 +15 17 52.6 19.4 19.1 2
J0928-3529    23.0 J092849-352947 NS J092849.82-352948.8  1.7 09 28 49.82 -35 29 48.8 20.6 18.6 2
J0932-6232    -9.9           -9.9    J093247.93-623227.9 -9.9                         -9.9 -9.9  
J0933-6238    32.5 J093348-623827 M                      -9.9                         -9.9 -9.9  
J0934-6220    32.0 J093433-622030 M                      -9.9                         -9.9 -9.9  
J0934-6239    14.7 J093416-623936 M  J093415.80-623939.1 -9.9                         -9.9 -9.9  
J0934-6240    27.7 J093404-624055 M                      -9.9                         -9.9 -9.9  
J0937-1433     4.7 J093754-143350 N  J093754.72-143350.3  0.8 09 37 54.71 -14 33 50.3 19.0 18.5 1
J0938-1428    27.1 J093831-142814 N  J093832.19-142812.4 -9.9                         -9.9 -9.9  
J0938-1430    49.1 J093815-143047 N                      -9.9                         -9.9 -9.9  
J0953-1459     5.5 J095322-145948 N  J095322.36-145942.5 -9.9                         -9.9 -9.9  
J0953-1508     4.2 J095358-150839 N  J095358.52-150832.1  2.0 09 53 58.51 -15 08 32.5 20.7 19.7 1
J1010-5645    -9.9           -9.9    J101052.50-564503.7 -9.9                         -9.9 -9.9  
J1010-564A    38.6 J101055-564517 M  J101054.45-564527.5 -9.9                         -9.9 -9.9  
J1012-4242    -9.9           -9.9    J101200.47-424202.0  0.9 10 12 00.45 -42 42 02.1 16.6 15.5 1
J1012-4246   124.0 J101206-424624 S  J101206.85-424622.3  0.9 10 12 06.81 -42 46 24.5 18.7 18.0 1
J1013+3423   278.2 J101336+342317 N  J101336.23+342317.8  1.4 10 13 36.27 +34 23 18.8 21.9 -9.9 1
J1013+3430    32.5 J101323+343039 N  J101323.65+343040.5 -9.9                         -9.9 -9.9  
J1013+3439     8.7 J101320+343915 N  J101321.19+343912.0  0.1 10 13 21.21 +34 39 12.4 19.0 18.8 2
J1013+343A    32.5 J101323+343039 N  J101323.65+343040.5 -9.9                         -9.9 -9.9  
J1013+343B    32.5 J101323+343039 N  J101323.65+343040.5 -9.9                         -9.9 -9.9  
J1013+3445   355.5 J101349+344550 N  J101349.60+344550.8  0.6 10 13 49.62 +34 45 50.7 20.0 19.3 2
J1013+344A   355.5 J101349+344550 N                      -9.9                         -9.9 -9.9  
J1013+344B    -9.9           -9.9    J101351.82+344542.4 -9.9                         -9.9 -9.9  
J1016-4247    -9.9           -9.9    J101620.67-424722.6  1.3 10 16 20.65 -42 47 22.5 19.6 18.5 1
J1028-2026   264.9 J102859-202656 N  J102859.62-202655.8 -9.9                         -9.9 -9.9  
J1028-2027   385.8 J102859-202750 N                      -9.9                         -9.9 -9.9  
J1030-8403    19.8 J103014-840307 S  J103015.28-840308.6  3.1 10 30 15.18 -84 03 08.7 19.5 20.2 2
J1033-5035    27.8 J103332-503528 M  J103332.15-503528.8 -9.9                         -9.9 -9.9  
J1034-6723    36.9 J103457-672324 M                      -9.9                         -9.9 -9.9  
J1035-5819   107.6 J103524-581930 M                      -9.9                         -9.9 -9.9  
J1035-6729    12.2 J103548-672920 M  J103548.97-672915.7 -9.9                         -9.9 -9.9  
J1035-6732   236.8 J103556-673215 M  J103557.14-673214.3 -9.9                         -9.9 -9.9  
J1035-8403    39.7 J103547-840302 S  J103549.55-840312.1 -9.9                         -9.9 -9.9  
J1036-5831    -9.9           -9.9    J103630.78-583113.4 -9.9                         -9.9 -9.9  
J1037-5822   103.6 J103706-582158 M                      -9.9                         -9.9 -9.9  
J1037-5834    -9.9           -9.9    J103700.56-583451.5 -9.9                         -9.9 -9.9  
J1037-6719    53.4 J103714-671924 M  J103715.08-671918.0 -9.9                         -9.9 -9.9  
J1037-6720    -9.9           -9.9    J103743.90-672014.6 -9.9                         -9.9 -9.9  
J1038-2423   124.7 J103824-242355 N  J103823.98-242354.5  1.2 10 38 24.05 -24 23 54.9 20.6 19.9 2
J1038-5846    47.1 J103804-584625 M  J103804.64-584624.3 -9.9                         -9.9 -9.9  
J1049-591A    -9.9           -9.9    J104949.79-591543.6 -9.9                         -9.9 -9.9  
J1050-5918    -9.9           -9.9    J105021.38-591840.0 -9.9                         -9.9 -9.9  
J1050-591A    -9.9           -9.9    J105023.83-591822.1 -9.9                         -9.9 -9.9  
J1050-5930    -9.9           -9.9    J105051.36-593050.3 -9.9                         -9.9 -9.9  
J1055-5851    -9.9           -9.9    J105557.24-585117.8 -9.9                         -9.9 -9.9  
J1055-5852    -9.9           -9.9    J105546.01-585246.8 -9.9                         -9.9 -9.9  
J1056-6027   218.3 J105611-602713 M  J105611.63-602712.9 -9.9                         -9.9 -9.9  
J1058-6626    22.2 J105831-662602 M  J105831.92-662601.9 -9.9                         -9.9 -9.9  
J1058-6627    19.0 J105809-662711 M                      -9.9                         -9.9 -9.9  
J1059-2053   137.9 J105935-205311 N  J105935.99-205312.4 -9.9                         -9.9 -9.9  
J1059-6117    99.6 J105942-611709 M                      -9.9                         -9.9 -9.9  
J1059-611A    -9.9           -9.9    J105929.25-611836.3 -9.9                         -9.9 -9.9  
J1059-612A    -9.9           -9.9    J105936.15-612037.0 -9.9                         -9.9 -9.9  
J1059-6619   107.4 J105926-661957 M  J105926.09-661958.2 -9.9                         -9.9 -9.9  
J1059-6622    -9.9           -9.9    J105922.99-662247.6 -9.9                         -9.9 -9.9  
J1100-2056   232.7 J110014-205621 N  J110014.85-205621.9 -9.9                         -9.9 -9.9  
J1103-6036    12.5 J110356-603607 M                      -9.9                         -9.9 -9.9  
J1104-6046   195.4 J110455-604559 M                      -9.9                         -9.9 -9.9  
J1104-6109   994.6 J110438-610926 M  J110438.82-610928.0 -9.9                         -9.9 -9.9  
J1105-6027   168.1 J110548-602724 M                      -9.9                         -9.9 -9.9  
J1105-6041    -9.9           -9.9    J110514.14-604145.6 -9.9                         -9.9 -9.9  
J1115-0702    31.2 J111511-070238 N  J111511.74-070240.0  3.0 11 15 11.77 -07 02 40.5 20.3 19.4 1
J1117-5338    40.9 J111715-533816 M                      -9.9                         -9.9 -9.9  
J1119-2201     4.6 J111939-220154 N  J111939.88-220143.5 -9.9                         -9.9 -9.9  
J1119-2211    -9.9           -9.9    J111935.27-221135.6  3.0 11 19 35.26 -22 11 34.9 22.6 -9.9 2
J1119-6025    10.7 J111912-602536 M                      -9.9                         -9.9 -9.9  
J1120-2153    87.1 J112015-215314 N  J112015.77-215314.6  1.0 11 20 15.76 -21 53 14.6 19.7 19.8 2
J1120-2159   248.5 J112010-215946 N                      -9.9                         -9.9 -9.9  
J1120-215A   248.5 J112010-215946 N                      -9.9                         -9.9 -9.9  
J1120-2208    65.4 J112004-220855 N  J112004.66-220855.7  1.6 11 20 04.56 -22 08 55.8 20.9 19.1 1
J1123-2524    31.4 J112335-252402 N  J112335.09-252401.7 -9.9                         -9.9 -9.9  
J1123-2526    15.2 J112336-252634 N                      -9.9                         -9.9 -9.9  
J1123-2528    13.2 J112325-252858 N  J112325.37-252857.0  1.2 11 23 25.36 -25 28 57.0 17.8 16.9 1
J1129+3756    26.5 J112903+375655 N  J112903.23+375655.7  0.6 11 29 03.25 +37 56 57.0 19.9 19.4 2
J1129-0528    36.0 J112914-052856 N  J112914.05-052856.3  1.2 11 29 14.06 -05 28 56.3 20.9 18.6 2
J1130+3815   702.0 J113053+381519 N                      -9.9                         -9.9 -9.9  
J1137-6233    -9.9           -9.9    J113758.03-623337.7 -9.9                         -9.9 -9.9  
J1138-6233    13.1 J113806-623343 M                      -9.9                         -9.9 -9.9  
J1138-6235    52.5 J113815-623546 M                      -9.9                         -9.9 -9.9  
J1156-0747    13.9 J115654-074800 N  J115654.22-074755.1  3.3 11 56 54.18 -07 47 56.9 22.9 -9.9 2
J1156-0750     5.4 J115615-075009 N  J115616.11-075013.1  1.3 11 56 16.11 -07 50 13.3 19.9 19.0 2
J1202-6236   242.6 J120219-623638 M  J120219.83-623644.5 -9.9                         -9.9 -9.9  
J1207-2301    54.8 J120755-230126 N  J120755.34-230129.2 -9.9                         -9.9 -9.9  
J1207-5051    29.6 J120710-505137 S                       3.1 12 07 10.31 -50 51 43.1 20.9 20.0 2
J1207-5053     7.9 J120719-505350 S                      -9.9                         -9.9 -9.9  
J1208-2249    65.6 J120816-224925 N  J120816.32-224921.9 -9.9                         -9.9 -9.9  
J1208-2307    11.3 J120834-230745 N  J120835.09-230743.7  2.7 12 08 35.14 -23 07 42.2 22.5 21.0 2
J1209-2252     5.7 J120900-225212 N                      -9.9                         -9.9 -9.9  
J1209-2255     3.1 J120916-225535 N  J120917.05-225534.9  2.1 12 09 17.04 -22 55 35.0 18.1 17.1 1
J1209-2256    13.9 J120930-225607 N  J120930.64-225609.1 -9.9                         -9.9 -9.9  
J1213-4405    22.0 J121355-440547 S  J121355.68-440549.7 -9.9                         -9.9 -9.9  
J1221-0630     6.8 J122117-063038 N                      -9.9                         -9.9 -9.9  
J1221-063A    17.9 J122140-063035 N                      -9.9                         -9.9 -9.9  
J1223+7953    31.2 J122358+795329 N  J122358.06+795328.2  0.2 12 23 58.08 +79 53 28.1 20.1 18.5 1
J1228-4855    89.1 J122820-485537 S  J122821.38-485539.4 -9.9                         -9.9 -9.9  
J1230-5112    35.9 J123053-511229 S  J123053.83-511237.3  2.7 12 30 53.74 -51 12 37.8 17.2 16.5 1
J1231-5107    -9.9           -9.9    J123138.34-510708.7  2.7 12 31 38.39 -51 07 08.9 18.8 17.4 1
J1231-5108    -9.9           -9.9    J123145.49-510846.1 -9.9                         -9.9 -9.9  
J1231-6516    11.3 J123103-651633 M  J123104.73-651634.9 -9.9                         -9.9 -9.9  
J1236-6151  3689.0 J123602-615104 M                      -9.9                         -9.9 -9.9  
J1240-7148    17.9 J124021-714901 M  J124021.21-714857.7 -9.9                         -9.9 -9.9  
J1243-6236    27.1 J124330-623614 M                      -9.9                         -9.9 -9.9  
J1249-2808    26.8 J124919-280833 N  J124919.31-280834.4  3.1 12 49 19.29 -28 08 34.5 16.9 15.9 1
J1249-5512   114.7 J124927-551215 M                      -9.9                         -9.9 -9.9  
J1254-2204    27.2 J125422-220413 N  J125422.46-220413.7  0.7 12 54 22.47 -22 04 13.8 18.8 19.0 2
J1254-220A    18.4 J125429-220419 N                      -9.9                         -9.9 -9.9  
J1256-5823    -9.9           -9.9    J125629.69-582319.5 -9.9                         -9.9 -9.9  
J1256-5824    12.0 J125604-582456 M                      -9.9                         -9.9 -9.9  
J1256-5825    12.0 J125604-582456 M                      -9.9                         -9.9 -9.9  
J1256-5832    69.0 J125629-583248 M  J125630.20-583247.9 -9.9                         -9.9 -9.9  
J1259-3748    26.1 J125949-374856 NS J125949.80-374858.1  1.5 12 59 49.79 -37 48 58.1 19.4 17.9 1
J1305-6052    14.2 J130513-605250 M  J130515.64-605246.6 -9.9                         -9.9 -9.9  
J1306-6051    13.5 J130618-605111 M                      -9.9                         -9.9 -9.9  
J1307-604A    -9.9           -9.9    J130740.30-604229.1 -9.9                         -9.9 -9.9  
J1308-6223    -9.9           -9.9    J130849.47-622330.0 -9.9                         -9.9 -9.9  
J1309-6235    -9.9           -9.9    J130905.71-623527.6 -9.9                         -9.9 -9.9  
J1309-6238    -9.9           -9.9    J130958.18-623802.2 -9.9                         -9.9 -9.9  
J1310-3428     9.9 J131056-342809 N                      -9.9                         -9.9 -9.9  
J1310-6234    -9.9           -9.9    J131016.66-623450.9 -9.9                         -9.9 -9.9  
J1310-6235    -9.9           -9.9    J131010.11-623553.1 -9.9                         -9.9 -9.9  
J1311-3418    13.8 J131130-341810 NS J131130.86-341815.3  2.7 13 11 30.84 -34 18 15.3 16.0 14.9 1
J1311-3421    -9.9           -9.9    J131140.35-342104.2  0.8 13 11 40.33 -34 21 04.9 21.4 19.9 1
J1311-3432    12.4 J131115-343233 N                      -9.9                         -9.9 -9.9  
J1311-3434    12.4 J131111-343407 N  J131112.06-343406.2 -9.9                         -9.9 -9.9  
J1311-3438    12.2 J131104-343826 NS J131104.42-343826.5 -9.9                         -9.9 -9.9  
J1311-343A    47.3 J131158-343819 NS J131158.00-343819.9 -9.9                         -9.9 -9.9  
J1312-2349    10.2 J131235-234911 N  J131235.20-234910.2 -9.9                         -9.9 -9.9  
J1312-2350    28.5 J131248-235046 N  J131248.76-235047.3  1.1 13 12 48.75 -23 50 47.0 19.1 17.9 2
J1312-3420    30.0 J131222-342030 NS J131222.34-342031.4  0.9 13 12 22.34 -34 20 31.2 22.4 20.0 1
J1312-6505    -9.9           -9.9    J131224.32-650541.0 -9.9                         -9.9 -9.9  
J1313-2348     7.3 J131300-234832 N                      -9.9                         -9.9 -9.9  
J1315-0733    23.8 J131552-073301 N  J131552.97-073302.0  0.7 13 15 52.97 -07 33 01.9 18.9 18.0 1
J1316-6258    -9.9           -9.9    J131643.16-625832.8 -9.9                         -9.9 -9.9  
J1316-625A    19.0 J131644-625851 M  J131644.52-625854.9 -9.9                         -9.9 -9.9  
J1317-6304    -9.9           -9.9    J131720.07-630355.7 -9.9                         -9.9 -9.9  
J1320-5756    -9.9           -9.9    J132024.43-575613.0 -9.9                         -9.9 -9.9  
J1320-5757    -9.9           -9.9    J132048.77-575706.6 -9.9                         -9.9 -9.9  
J1324-5415    18.2 J132457-541458 M  J132457.35-541503.2 -9.9                         -9.9 -9.9  
J1328-4727   123.6 J132840-472748 S  J132840.61-472749.2  0.8 13 28 40.52 -47 27 49.9 19.2 18.5 1
J1329-3450    17.8 J132907-345008 NS J132907.32-345009.7 -9.9                         -9.9 -9.9  
J1329-3454    31.6 J132913-345441 NS J132913.49-345443.8 -9.9                         -9.9 -9.9  
J1329-6105   145.3 J132948-610506 M                      -9.9                         -9.9 -9.9  
J1335-4101    20.6 J133544-410113 S  J133544.85-410109.0 -9.9                         -9.9 -9.9  
J1336-4057   154.1 J133603-405758 S  J133602.97-405759.3 -9.9                         -9.9 -9.9  
J1336-4058    -9.9           -9.9    J133612.74-405850.8 -9.9                         -9.9 -9.9  
J1336-4102    63.0 J133620-410235 S  J133620.52-410237.5 -9.9                         -9.9 -9.9  
J1336-5701    18.3 J133640-570143 M                      -9.9                         -9.9 -9.9  
J1339-2348    11.4 J133916-234827 N  J133916.43-234829.4  1.6 13 39 16.41 -23 48 29.6 20.4 19.6 2
J1340-0410    26.6 J134042-041006 N  J134042.01-041006.8  0.6 13 40 42.02 -04 10 07.0 17.8 16.8 1
J1340-0415     6.2 J134038-041510 N  J134038.49-041515.7  1.0 13 40 38.49 -04 15 16.0 22.0 20.6 2
J1345-3356    39.8 J134543-335643 NS J134543.04-335643.3  1.0 13 45 43.03 -33 56 43.4 17.8 18.4 2
J1346-2609     7.7 J134625-260924 N  J134626.02-260923.4 -9.9                         -9.9 -9.9  
J1346-2611     7.9 J134622-261127 N                      -9.9                         -9.9 -9.9  
J1346-2953    12.0 J134653-295346 N  J134652.57-295343.7 -9.9                         -9.9 -9.9  
J1346-3352    59.4 J134613-335240 NS J134613.24-335238.4  3.0 13 46 13.23 -33 52 37.9 22.9 21.4 1
J1347-2958    26.6 J134706-295840 NS J134706.88-295842.4  3.0 13 47 06.87 -29 58 42.4 19.1 17.5 2
J1349-6224    25.7 J134942-622401 M                      -9.9                         -9.9 -9.9  
J1350-2742    99.2 J135026-274203 N  J135026.66-274203.1 -9.9                         -9.9 -9.9  
J1351-2742    46.3 J135152-274227 N  J135152.64-274227.8 -9.9                         -9.9 -9.9  
J1351-2748     8.9 J135147-274821 N                       1.1 13 51 47.72 -27 48 21.6 22.4 -9.9 1
J1351-2754   115.3 J135155-275444 N  J135155.21-275444.6  2.6 13 51 55.26 -27 54 45.6 22.1 -9.9 1
J1353-6639    70.7 J135340-663958 M                      -9.9                         -9.9 -9.9  
J1353-6641   205.7 J135320-664121 M  J135320.48-664117.5 -9.9                         -9.9 -9.9  
J1358-6025    13.1 J135817-602520 M                      -9.9                         -9.9 -9.9  
J1358-6028    -9.9           -9.9    J135854.61-602758.7 -9.9                         -9.9 -9.9  
J1358-602A    -9.9           -9.9    J135822.51-602545.5 -9.9                         -9.9 -9.9  
J1400-1440     9.8 J140004-144019 N  J140004.82-144020.9 -9.9                         -9.9 -9.9  
J1400-1443     8.4 J140013-144354 N  J140013.98-144358.7  2.0 14 00 13.98 -14 43 58.6 18.8 17.3 1
J1400-1449     6.4 J140018-144954 N  J140019.03-144954.1 -9.9                         -9.9 -9.9  
J1400-2409     3.7 J140010-240957 N  J140010.20-240959.4  1.5 14 00 10.19 -24 09 59.3 22.3 20.2 1
J1403-5237   227.6 J140323-523801 M                      -9.9                         -9.9 -9.9  
J1404-6120   937.1 J140453-612002 M  J140453.88-612005.6 -9.9                         -9.9 -9.9  
J1404-6124    -9.9           -9.9    J140432.41-612415.5 -9.9                         -9.9 -9.9  
J1406-5940    93.9 J140623-594007 M                      -9.9                         -9.9 -9.9  
J1406-594A    19.6 J140639-594052 M  J140639.79-594056.9 -9.9                         -9.9 -9.9  
J1407-2948     8.9 J140714-294838 N                      -9.9                         -9.9 -9.9  
J1407-294A     6.7 J140724-294823 N  J140724.34-294823.3  2.6 14 07 24.48 -29 48 22.5 21.3 -9.9 2
J1408-592A    13.9 J140815-592706 M  J140816.83-592707.3 -9.9                         -9.9 -9.9  
J1408-5937    14.4 J140855-593730 M                      -9.9                         -9.9 -9.9  
J1409-5937    26.6 J140915-593735 M                      -9.9                         -9.9 -9.9  
J1411+7417     4.9 J141104+741721 N                      -9.9                         -9.9 -9.9  
J1411+7424   106.2 J141134+742429 N  J141134.66+742429.5  2.6 14 11 34.68 +74 24 29.6 18.8 18.4 2
J1414-5440    15.5 J141452-544046 M                      -9.9                         -9.9 -9.9  
J1414-6523    42.8 J141433-652355 M                      -9.9                         -9.9 -9.9  
J1415-5454    23.9 J141516-545436 M                      -9.9                         -9.9 -9.9  
J1416-6510    24.9 J141654-651040 M                      -9.9                         -9.9 -9.9  
J1416-6530    12.1 J141650-653037 M                      -9.9                         -9.9 -9.9  
J1417-5026    94.7 J141734-502633 S                      -9.9                         -9.9 -9.9  
J1420-6852   127.3 J142049-685218 M  J142050.23-685214.5 -9.9                         -9.9 -9.9  
J1420-7844    29.1 J142054-784406 S                      -9.9                         -9.9 -9.9  
J1421-6848   138.1 J142139-684837 M                      -9.9                         -9.9 -9.9  
J1421-7845    53.9 J142134-784519 S                      -9.9                         -9.9 -9.9  
J1422-612A    -9.9           -9.9    J142240.44-612840.0 -9.9                         -9.9 -9.9  
J1422-6137    -9.9           -9.9    J142205.55-613759.1 -9.9                         -9.9 -9.9  
J1422-7846    10.4 J142207-784631 S  J142205.96-784631.2 -9.9                         -9.9 -9.9  
J1423-6848    16.9 J142302-684844 M  J142303.42-684841.6 -9.9                         -9.9 -9.9  
J1424-1750    12.7 J142412-175010 N  J142412.35-175008.5  1.2 14 24 12.34 -17 50 08.8 17.2 16.1 1
J1424-6841   102.8 J142435-684103 M                      -9.9                         -9.9 -9.9  
J1425-7848    12.0 J142522-784901 S  J142523.43-784859.8 -9.9                         -9.9 -9.9  
J1427-6047    32.4 J142714-604755 M                      -9.9                         -9.9 -9.9  
J1436-5217   110.7 J143634-521710 M  J143634.76-521710.6 -9.9                         -9.9 -9.9  
J1437-5215    -9.9           -9.9    J143718.73-521544.0 -9.9                         -9.9 -9.9  
J1456-6243   269.0 J145649-624353 M                      -9.9                         -9.9 -9.9  
J1456-624A   269.0 J145649-624353 M                      -9.9                         -9.9 -9.9  
J1458-2121    11.6 J145848-212157 N                      -9.9                         -9.9 -9.9  
J1459-2123    69.7 J145904-212357 N  J145904.94-212358.4 -9.9                         -9.9 -9.9  
J1500+4751   431.2 J150048+475115 N  J150048.65+475115.5  2.2 15 00 48.67 +47 51 15.4 20.7 19.0 2
J1501+4803    20.9 J150147+480335 N  J150147.28+480335.9  0.1 15 01 47.28 +48 03 35.8 19.1 18.5 2
J1502+5544     8.4 J150205+554410 N                      -9.9                         -9.9 -9.9  
J1502+5548    13.8 J150238+554810 N                       3.5 15 02 38.47 +55 48 12.7 20.6 20.5 1
J1502+5552    34.8 J150229+555204 N                      -9.9                         -9.9 -9.9  
J1503-5801    -9.9           -9.9    J150334.23-580119.2 -9.9                         -9.9 -9.9  
J1506-6231    -9.9           -9.9    J150636.86-623107.0 -9.9                         -9.9 -9.9  
J1507+1052   130.1 J150701+105253 N  J150701.55+105257.3  0.9 15 07 01.58 +10 52 55.9 18.8 16.9 1
J1511-0511    55.2 J151146-051200 N  J151146.50-051200.0 -9.9                         -9.9 -9.9  
J1511-0513    16.4 J151148-051345 N  J151148.56-051346.9  2.5 15 11 48.55 -05 13 47.1 18.5 17.9 2
J1512-2552     7.7 J151252-255250 N                      -9.9                         -9.9 -9.9  
J1513-2300     8.4 J151348-230036 N  J151348.42-230035.1 -9.9                         -9.9 -9.9  
J1513-2538    29.3 J151328-253807 N  J151327.97-253803.7 -9.9                         -9.9 -9.9  
J1513-2539    13.7 J151303-253924 N  J151303.61-253925.7  2.6 15 13 03.62 -25 39 25.8 19.9 19.7 2
J1513-2553    19.0 J151317-255405 N                      -9.9                         -9.9 -9.9  
J1513-2554    -9.9           -9.9    J151344.82-255428.0  1.5 15 13 44.82 -25 54 28.1 19.5 18.8 2
J1513-2558   111.4 J151353-255830 N  J151353.18-255830.1  1.0 15 13 53.15 -25 58 30.0 20.5 19.9 2
J1513-6250    29.0 J151330-625016 M                      -9.9                         -9.9 -9.9  
J1514-2545    -9.9           -9.9    J151410.40-254510.5 -9.9                         -9.9 -9.9  
J1514-2546     4.4 J151407-254640 N  J151406.83-254641.5  1.7 15 14 06.83 -25 46 41.6 22.4 19.0 1
J1516+3650   178.9 J151649+365023 N  J151649.26+365022.9  0.0 15 16 49.28 +36 50 22.9 21.1 19.6 2
J1518-5232    -9.9           -9.9    J151818.53-523247.0 -9.9                         -9.9 -9.9  
J1518-5233    14.7 J151805-523342 M                      -9.9                         -9.9 -9.9  
J1527-5846    15.4 J152735-584616 M                      -9.9                         -9.9 -9.9  
J1528-5842    11.6 J152804-584244 M                      -9.9                         -9.9 -9.9  
J1535-4943   185.3 J153559-494301 M                      -9.9                         -9.9 -9.9  
J1535-4954    27.3 J153550-495454 M                      -9.9                         -9.9 -9.9  
J1536-4944   698.5 J153611-494456 M                      -9.9                         -9.9 -9.9  
J1536-4946    55.8 J153656-494650 M                      -9.9                         -9.9 -9.9  
J1536-4957    11.2 J153638-495755 M                      -9.9                         -9.9 -9.9  
J1537-4949    10.1 J153735-494914 M                      -9.9                         -9.9 -9.9  
J1539-3322     6.8 J153911-332209 N  J153911.79-332211.4 -9.9                         -9.9 -9.9  
J1539-4643   947.3 J153938-464314 M                      -9.9                         -9.9 -9.9  
J1544-1124    30.0 J154414-112443 N                      -9.9                         -9.9 -9.9  
J1544-1125    -9.9           -9.9    J154409.10-112525.8 -9.9                         -9.9 -9.9  
J1544-2550   211.6 J154412-255000 N  J154412.87-254957.0 -9.9                         -9.9 -9.9  
J1548+1451   398.6 J154807+145117 N                      -9.9                         -9.9 -9.9  
J1548+1457    23.9 J154824+145702 N  J154824.38+145702.8  0.1 15 48 24.39 +14 57 02.8 19.9 18.4 1
J1548+1459    24.2 J154807+145937 N  J154807.32+145937.1 -9.9                         -9.9 -9.9  
J1548+145A   398.6 J154807+145117 N                      -9.9                         -9.9 -9.9  
J1548+145B   398.6 J154807+145117 N                      -9.9                         -9.9 -9.9  
J1548+145C   398.6 J154807+145117 N                      -9.9                         -9.9 -9.9  
J1550-4632    11.7 J155049-463221 M  J155049.75-463212.2 -9.9                         -9.9 -9.9  
J1553-0326    -9.9           -9.9    J155305.42-032604.8  2.6 15 53 05.43 -03 26 04.8 19.9 18.3 2
J1553-032A   135.9 J155306-032322 N                      -9.9                         -9.9 -9.9  
J1553-4821    93.8 J155334-482148 M                      -9.9                         -9.9 -9.9  
J1554-5316    -9.9           -9.9    J155427.74-531630.7 -9.9                         -9.9 -9.9  
J1600-4223    48.9 J160000-422314 M  J160000.09-422312.4 -9.9                         -9.9 -9.9  
J1602+2311     3.0 J160244+231110 N  J160244.05+231117.8  1.9 16 02 43.94 +23 11 17.1 -9.9 21.1 2
J1609-4807    31.2 J160945-480701 M                      -9.9                         -9.9 -9.9  
J1611+1410   157.4 J161137+141046 N  J161137.76+141046.7  2.0 16 11 37.71 +14 10 47.2 22.0 20.9 2
J1614+4704    13.5 J161433+470418 N  J161434.67+470420.1  0.1 16 14 34.69 +47 04 20.1 16.5 15.8 2
J1615+4703    12.5 J161505+470359 N                      -9.9                         -9.9 -9.9  
J1615-5134    -9.9           -9.9    J161513.34-513444.3 -9.9                         -9.9 -9.9  
J1616-2657     7.3 J161650-265700 N                      -9.9                         -9.9 -9.9  
J1617-2653     2.8 J161749-265303 N                      -9.9                         -9.9 -9.9  
J1617-5332    -9.9           -9.9    J161714.46-533205.2 -9.9                         -9.9 -9.9  
J1617-5339    -9.9           -9.9    J161744.72-533901.6 -9.9                         -9.9 -9.9  
J1617-5822    -9.9           -9.9    J161752.55-582259.6 -9.9                         -9.9 -9.9  
J1618-5041    -9.9           -9.9    J161838.04-504140.2 -9.9                         -9.9 -9.9  
J1618-5820    18.9 J161825-582025 M  J161826.29-582027.0 -9.9                         -9.9 -9.9  
J1619-2322     3.9 J161932-232256 N  J161932.77-232244.5 -9.9                         -9.9 -9.9  
J1619-4652   196.2 J161914-465229 M                      -9.9                         -9.9 -9.9  
J1619-5042    -9.9           -9.9    J161956.66-504223.8 -9.9                         -9.9 -9.9  
J1620-2328     5.6 J162005-232859 N  J162005.69-232854.2 -9.9                         -9.9 -9.9  
J1620-232A     9.1 J162012-232822 N                      -9.9                         -9.9 -9.9  
J1620-4503    20.7 J162007-450315 M                      -9.9                         -9.9 -9.9  
J1620-4504    12.5 J162024-450417 M                      -9.9                         -9.9 -9.9  
J1620-4510    35.1 J162046-451043 M                      -9.9                         -9.9 -9.9  
J1620-5041    -9.9           -9.9    J162030.29-504108.6 -9.9                         -9.9 -9.9  
J1620-5053    -9.9           -9.9    J162011.13-505316.0 -9.9                         -9.9 -9.9  
J1620-5110    -9.9           -9.9    J162057.40-511039.1 -9.9                         -9.9 -9.9  
J1621-2320    71.1 J162125-232024 N  J162125.77-232024.8 -9.9                         -9.9 -9.9  
J1621-5105    -9.9           -9.9    J162112.88-510551.0 -9.9                         -9.9 -9.9  
J1621-5108    -9.9           -9.9    J162102.55-510853.5 -9.9                         -9.9 -9.9  
J1621-510A    -9.9           -9.9    J162103.78-510835.7 -9.9                         -9.9 -9.9  
J1621-510B    -9.9           -9.9    J162106.62-510815.2 -9.9                         -9.9 -9.9  
J1622-5006    -9.9           -9.9    J162209.73-500602.3 -9.9                         -9.9 -9.9  
J1623-0316     9.8 J162315-031611 N  J162314.95-031613.5 -9.9                         -9.9 -9.9  
J1623-4035    -9.9           -9.9    J162352.85-403503.7 -9.9                         -9.9 -9.9  
J1623-4036    86.4 J162310-403637 M                      -9.9                         -9.9 -9.9  
J1623-4044    -9.9           -9.9    J162353.97-404445.9 -9.9                         -9.9 -9.9  
J1623-4941    -9.9           -9.9    J162317.21-494109.8 -9.9                         -9.9 -9.9  
J1623-4948    92.0 J162313-494816 M                      -9.9                         -9.9 -9.9  
J1623-5009   202.1 J162340-500932 M  J162341.12-500936.3 -9.9                         -9.9 -9.9  
J1624+0015     7.0 J162449+001534 N  J162450.09+001518.9 -9.9                         -9.9 -9.9  
J1624+0029    25.0 J162434+002912 N  J162434.35+002917.5  3.2 16 24 34.48 +00 29 10.1 22.1 19.5 2
J1624-2126    80.0 J162403-212645 N  J162403.74-212644.8  2.2 16 24 04.02 -21 26 46.6 18.6 16.7 1
J1624-4044    27.3 J162403-404419 M                      -9.9                         -9.9 -9.9  
J1624-4045   156.5 J162456-404541 M                      -9.9                         -9.9 -9.9  
J1624-4934    -9.9           -9.9    J162429.25-493414.4 -9.9                         -9.9 -9.9  
J1625+0009    20.2 J162547+000937 N  J162546.80+000935.0 -9.9                         -9.9 -9.9  
J1625+0029     5.9 J162526+002923 N  J162526.84+002923.1 -9.9                         -9.9 -9.9  
J1625-4410    -9.9           -9.9    J162539.17-440958.7 -9.9                         -9.9 -9.9  
J1625-4412    74.5 J162540-441235 M                      -9.9                         -9.9 -9.9  
J1626+0018    32.1 J162600+001854 N                      -9.9                         -9.9 -9.9  
J1626-4356    22.3 J162650-435614 M                      -9.9                         -9.9 -9.9  
J1626-4405    -9.9           -9.9    J162638.73-440505.9 -9.9                         -9.9 -9.9  
J1626-4417    19.2 J162653-441755 M  J162653.38-441759.8 -9.9                         -9.9 -9.9  
J1627-4405    13.7 J162721-440514 M  J162721.95-440509.4 -9.9                         -9.9 -9.9  
J1629-4622    31.6 J162916-462243 M  J162917.32-462235.6 -9.9                         -9.9 -9.9  
J1629-4627    21.3 J162946-462735 M                      -9.9                         -9.9 -9.9  
J1630-1052    29.7 J163049-105218 N  J163049.66-105216.9 -9.9                         -9.9 -9.9  
J1630-4602    13.1 J163025-460252 M                      -9.9                         -9.9 -9.9  
J1630-4607    16.8 J163007-460715 M                      -9.9                         -9.9 -9.9  
J1630-4616    27.7 J163046-461609 M  J163047.01-461603.5 -9.9                         -9.9 -9.9  
J1630-4750   292.0 J163034-475011 M                      -9.9                         -9.9 -9.9  
J1630-4751    -9.9           -9.9    J163013.08-475106.1 -9.9                         -9.9 -9.9  
J1631-1057   218.8 J163100-105719 N  J163100.52-105719.5 -9.9                         -9.9 -9.9  
J1631-2322    75.7 J163153-232232 N                      -9.9                         -9.9 -9.9  
J1631-2817    11.4 J163149-281710 N                      -9.9                         -9.9 -9.9  
J1631-4620    24.7 J163102-462057 M  J163103.03-462051.0 -9.9                         -9.9 -9.9  
J1632-2331    11.9 J163216-233139 N                      -9.9                         -9.9 -9.9  
J1633-2336   106.6 J163302-233638 N                      -9.9                         -9.9 -9.9  
J1636-0836    12.4 J163621-083602 N  J163621.90-083603.0  1.0 16 36 21.88 -08 36 02.9 18.9 17.7 2
J1636-4731    -9.9           -9.9    J163643.22-473127.9 -9.9                         -9.9 -9.9  
J1636-4749    -9.9           -9.9    J163600.42-474910.3 -9.9                         -9.9 -9.9  
J1639-4914    14.4 J163934-491443 M  J163935.25-491445.2 -9.9                         -9.9 -9.9  
J1639-5132   128.6 J163931-513250 M                      -9.9                         -9.9 -9.9  
J1639-5138    11.2 J163922-513851 M                      -9.9                         -9.9 -9.9  
J1639-5148   232.9 J163906-514857 M                      -9.9                         -9.9 -9.9  
J1639-5158    73.8 J163921-515833 M                      -9.9                         -9.9 -9.9  
J1639-5501    -9.9           -9.9    J163950.63-550108.0 -9.9                         -9.9 -9.9  
J1640-4914    -9.9           -9.9    J164021.99-491444.1 -9.9                         -9.9 -9.9  
J1640-4926    34.3 J164026-492641 M  J164026.90-492645.1 -9.9                         -9.9 -9.9  
J1640-4927    48.7 J164039-492718 M                      -9.9                         -9.9 -9.9  
J1640-4928    -9.9           -9.9    J164042.20-492825.4 -9.9                         -9.9 -9.9  
J1640-5136    33.8 J164017-513651 M                      -9.9                         -9.9 -9.9  
J1640-5141    19.1 J164020-514153 M                      -9.9                         -9.9 -9.9  
J1640-5505    34.7 J164005-550544 M                      -9.9                         -9.9 -9.9  
J1641-5316    39.6 J164139-531630 M                      -9.9                         -9.9 -9.9  
J1641-5318    22.8 J164126-531820 M                      -9.9                         -9.9 -9.9  
J1642-4929    -9.9           -9.9    J164254.30-492934.8 -9.9                         -9.9 -9.9  
J1642-4936    42.9 J164234-493638 M                      -9.9                         -9.9 -9.9  
J1643-4918    18.8 J164320-491858 M  J164320.78-491859.3 -9.9                         -9.9 -9.9  
J1645-2145     7.0 J164542-214551 N                      -9.9                         -9.9 -9.9  
J1646-1328    98.9 J164651-132849 N  J164651.78-132848.2  2.1 16 46 51.77 -13 28 48.3 19.5 18.8 2
J1647+4349    -9.9           -9.9    J164730.33+434940.6 -9.9                         -9.9 -9.9  
J1648-3010    12.8 J164851-301012 NM                     -9.9                         -9.9 -9.9  
J1648-4937    -9.9           -9.9    J164839.69-493737.3 -9.9                         -9.9 -9.9  
J1650-4600    -9.9           -9.9    J165037.81-460013.0 -9.9                         -9.9 -9.9  
J1650-4602    -9.9           -9.9    J165046.22-460221.6 -9.9                         -9.9 -9.9  
J1652-4354   279.9 J165252-435420 M  J165252.39-435422.4 -9.9                         -9.9 -9.9  
J1652-4427   919.5 J165220-442802 M                      -9.9                         -9.9 -9.9  
J1652-4442    -9.9           -9.9    J165212.31-444244.3 -9.9                         -9.9 -9.9  
J1653-0150    68.2 J165357-015000 N  J165357.79-014959.1 -9.9                         -9.9 -9.9  
J1653-4626    63.3 J165303-462618 M  J165303.47-462612.8 -9.9                         -9.9 -9.9  
J1654-0155    64.5 J165420-015546 N  J165420.12-015547.3 -9.9                         -9.9 -9.9  
J1654-4628    -9.9           -9.9    J165432.49-462819.6 -9.9                         -9.9 -9.9  
J1656-0744    59.8 J165636-074444 N  J165636.54-074445.9  2.4 16 56 36.60 -07 44 46.0 22.1 21.0 2
J1657-4646    23.9 J165718-464603 M                      -9.9                         -9.9 -9.9  
J1658-4642    23.9 J165823-464242 M                      -9.9                         -9.9 -9.9  
J1658-4700    75.7 J165831-470007 M                      -9.9                         -9.9 -9.9  
J1658-4701    16.7 J165808-470128 M  J165807.50-470131.9 -9.9                         -9.9 -9.9  
J1659-0143     7.3 J165945-014339 N  J165945.35-014339.8 -9.9                         -9.9 -9.9  
J1659-0149    -9.9           -9.9    J165904.93-014929.6 -9.9                         -9.9 -9.9  
J1659-0150    41.8 J165923-015047 N                      -9.9                         -9.9 -9.9  
J1659-4746    69.5 J165902-474617 M                      -9.9                         -9.9 -9.9  
J1701-4902    75.1 J170137-490219 M                      -9.9                         -9.9 -9.9  
J1702-5653    44.3 J170236-565333 M                      -9.9                         -9.9 -9.9  
J1704+1234    29.5 J170409+123421 N  J170409.58+123421.7  0.4 17 04 09.59 +12 34 21.8 18.9 17.7 1
J1704-0528     9.9 J170433-052839 N  J170433.83-052840.7  2.2 17 04 33.84 -05 28 41.1 19.1 -9.9 2
J1704-4624    58.2 J170453-462400 M                      -9.9                         -9.9 -9.9  
J1709-0820    -9.9           -9.9    J170912.94-082010.2 -9.9                         -9.9 -9.9  
J1710-0326    14.1 J171014-032657 N                      -9.9                         -9.9 -9.9  
J1710-0330    49.5 J171028-033027 N                      -9.9                         -9.9 -9.9  
J1710-5019    11.6 J171030-501913 M                      -9.9                         -9.9 -9.9  
J1716-0526     5.0 J171606-052605 N  J171606.76-052607.6 -9.9                         -9.9 -9.9  
J1716-0533     9.1 J171634-053314 N  J171633.95-053327.6  2.5 17 16 33.96 -05 33 27.7 21.4 19.1 1
J1716-0535     5.7 J171654-053540 N  J171654.58-053538.9 -9.9                         -9.9 -9.9  
J1716-053A    10.8 J171637-053352 N  J171637.82-053357.7 -9.9                         -9.9 -9.9  
J1716-2803    16.9 J171639-280336 NM J171640.23-280339.1 -9.9                         -9.9 -9.9  
J1716-2805    42.4 J171635-280538 NM                     -9.9                         -9.9 -9.9  
J1716-280A    12.8 J171650-280620 NM J171651.12-280612.7 -9.9                         -9.9 -9.9  
J1716-2810    12.4 J171645-281026 NM                     -9.9                         -9.9 -9.9  
J1716-2818    -9.9           -9.9    J171654.97-281842.0 -9.9                         -9.9 -9.9  
J1717-0532    16.6 J171725-053214 N  J171724.85-053212.9  1.3 17 17 24.84 -05 32 13.2 21.7 19.0 1
J1717-2817     2.4 J171728-281745 N  J171727.53-281742.2 -9.9                         -9.9 -9.9  
J1718-2807    13.6 J171816-280734 NM J171816.36-280733.8 -9.9                         -9.9 -9.9  
J1720+0708     2.8 J172058+070800 N                      -9.9                         -9.9 -9.9  
J1721+0702    31.8 J172136+070256 N  J172136.50+070256.9 -9.9                         -9.9 -9.9  
J1721+0705    12.7 J172102+070545 N                      -9.9                         -9.9 -9.9  
J1721+070A    16.9 J172111+070512 N                      -9.9                         -9.9 -9.9  
J1721+0711    13.4 J172144+071210 N  J172144.84+071152.9  2.3 17 21 44.90 +07 11 52.8 20.4 19.8 1
J1721-0717    -9.9           -9.9    J172138.22-071712.2 -9.9                         -9.9 -9.9  
J1722-0413    -9.9           -9.9    J172255.66-041311.1 -9.9                         -9.9 -9.9  
J1722-0425   137.2 J172201-042525 N  J172201.88-042530.3  2.0 17 22 01.86 -04 25 30.7 21.3 18.8 1
J1722-0432    -9.9           -9.9    J172245.04-043203.1 -9.9                         -9.9 -9.9  
J1724-0506   271.2 J172452-050609 N                      -9.9                         -9.9 -9.9  
J1726-3545    -9.9           -9.9    J172635.07-354508.2 -9.9                         -9.9 -9.9  
J1726-3548    28.7 J172659-354901 NM                     -9.9                         -9.9 -9.9  
J1727+0641    16.9 J172720+064123 N  J172720.01+064121.2 -9.9                         -9.9 -9.9  
J1727+0657    10.4 J172723+065743 N  J172723.03+065744.1  3.2 17 27 23.06 +06 57 44.4 18.8 18.2 1
J1727-2740    14.2 J172700-274033 NM                     -9.9                         -9.9 -9.9  
J1728+0654     6.4 J172815+065411 N  J172815.46+065409.4 -9.9                         -9.9 -9.9  
J1728-2306   171.8 J172824-230659 N                      -9.9                         -9.9 -9.9  
J1728-2730     7.8 J172808-273039 N                      -9.9                         -9.9 -9.9  
J1728-2743     5.7 J172820-274342 N                      -9.9                         -9.9 -9.9  
J1729-0852     4.4 J172936-085227 N  J172935.96-085228.1  2.5 17 29 35.91 -08 52 28.1 20.4 17.7 1
J1730-0352     4.8 J173039-035235 N                      -9.9                         -9.9 -9.9  
J1730-2401    -9.9           -9.9    J173029.52-240128.3 -9.9                         -9.9 -9.9  
J1731-2658    12.5 J173135-265845 NM J173135.40-265850.0 -9.9                         -9.9 -9.9  
J1733-2810     2.5 J173344-281055 N                      -9.9                         -9.9 -9.9  
J1733-2913     6.6 J173318-291343 N                      -9.9                         -9.9 -9.9  
J1734-2531    -9.9           -9.9    J173437.65-253155.4 -9.9                         -9.9 -9.9  
J1737+8717    61.3 J173722+871744 N  J173725.36+871743.3 -9.9                         -9.9 -9.9  
J1739-2727     6.8 J173931-272744 N  J173931.25-272747.2 -9.9                         -9.9 -9.9  
J1740-7622    27.5 J174039-762203 S                      -9.9                         -9.9 -9.9  
J1741-2537    56.3 J174154-253743 N                      -9.9                         -9.9 -9.9  
J1741-3330    -9.9           -9.9    J174159.02-333014.3 -9.9                         -9.9 -9.9  
J1741-6754    -9.9           -9.9    J174126.00-675404.8  2.4 17 41 25.99 -67 54 04.3 20.4 20.6 1
J1742-3313    56.7 J174249-331350 NM J174248.57-331351.0 -9.9                         -9.9 -9.9  
J1742-3331     3.8 J174259-333113 NM                     -9.9                         -9.9 -9.9  
J1742-3333    21.1 J174232-333329 NM                     -9.9                         -9.9 -9.9  
J1742-333A    -9.9           -9.9    J174252.47-333347.9 -9.9                         -9.9 -9.9  
J1743-2308    83.1 J174336-230823 N                      -9.9                         -9.9 -9.9  
J1743-3033    -9.9           -9.9    J174337.72-303351.0 -9.9                         -9.9 -9.9  
J1743-3313    32.7 J174305-331315 NM J174305.08-331314.2 -9.9                         -9.9 -9.9  
J1743-3315     5.8 J174307-331554 NM J174307.22-331554.9 -9.9                         -9.9 -9.9  
J1744-3030    -9.9           -9.9    J174423.02-303023.5 -9.9                         -9.9 -9.9  
J1744-3036    42.6 J174434-303602 NM                     -9.9                         -9.9 -9.9  
J1744-7617    15.0 J174442-761654 S                      -9.9                         -9.9 -9.9  
J1745+0156    36.8 J174512+015633 N  J174512.14+015633.2  0.8 17 45 12.14 +01 56 33.2 20.8 18.9 1
J1745+015A    11.6 J174528+015614 N  J174528.39+015613.2  2.8 17 45 28.39 +01 56 13.6 20.9 18.4 1
J1745+0210     9.8 J174514+021008 N  J174514.12+021014.6 -9.9                         -9.9 -9.9  
J1745+0213   125.9 J174505+021336 N                      -9.9                         -9.9 -9.9  
J1746+0159     7.3 J174604+015959 N                       2.9 17 46 04.37 +01 59 58.7 21.2 20.7 2
J1746-2856    -9.9           -9.9    J174652.54-285652.8 -9.9                         -9.9 -9.9  
J1747+0320    38.3 J174731+032032 N  J174731.84+032025.1  3.3 17 47 31.34 +03 20 24.5 20.9 19.7 2
J1747+0327    18.0 J174733+032704 N                      -9.9                         -9.9 -9.9  
J1747-2823  6286.2 J174720-282252 N  J174720.46-282300.4 -9.9                         -9.9 -9.9  
J1747-2824    -9.9           -9.9    J174713.24-282441.8 -9.9                         -9.9 -9.9  
J1747-2825  5830.3 J174720-282533 N                      -9.9                         -9.9 -9.9  
J1747-284A   149.7 J174710-284626 M  J174709.57-284623.5 -9.9                         -9.9 -9.9  
J1747-3503    11.6 J174729-350329 N                      -9.9                         -9.9 -9.9  
J1748+3404   189.5 J174805+340400 N  J174805.81+340401.2  0.4 17 48 05.82 +34 04 00.9 21.4 18.4 2
J1748-2913    20.1 J174828-291351 N  J174828.54-291350.4 -9.9                         -9.9 -9.9  
J1748-3921    -9.9           -9.9    J174852.89-392116.3 -9.9                         -9.9 -9.9  
J1749+0513    13.0 J174903+051333 N                      -9.9                         -9.9 -9.9  
J1749+0517     8.0 J174907+051748 N                      -9.9                         -9.9 -9.9  
J1749+3426   405.5 J174952+342610 N  J174952.04+342610.4  0.4 17 49 52.06 +34 26 10.6 19.6 19.3 2
J1749-3131    -9.9           -9.9    J174940.71-313138.4 -9.9                         -9.9 -9.9  
J1749-3133     4.1 J174943-313304 N  J174944.30-313307.1 -9.9                         -9.9 -9.9  
J1753-2929     3.7 J175356-292957 N                      -9.9                         -9.9 -9.9  
J1753-4445   176.9 J175356-444534 M                      -9.9                         -9.9 -9.9  
J1754-2534    -9.9           -9.9    J175439.31-253445.3 -9.9                         -9.9 -9.9  
J1754-2540    -9.9           -9.9    J175410.37-254024.7 -9.9                         -9.9 -9.9  
J1754-2544    -9.9           -9.9    J175409.95-254409.8 -9.9                         -9.9 -9.9  
J1757-6030    15.9 J175734-603032 S  J175734.72-603029.1 -9.9                         -9.9 -9.9  
J1758-2401    -9.9           -9.9    J175845.49-240133.0 -9.9                         -9.9 -9.9  
J1759-0518    23.2 J175922-051809 N  J175922.37-051811.2 -9.9                         -9.9 -9.9  
J1759-2401    38.5 J175922-240121 N                      -9.9                         -9.9 -9.9  
J1759-2402    -9.9           -9.9    J175901.89-240224.9 -9.9                         -9.9 -9.9  
J1759-2947     2.8 J175902-294755 N                      -9.9                         -9.9 -9.9  
J1759-3002     2.8 J175916-300252 N  J175915.65-300248.2 -9.9                         -9.9 -9.9  
J1759-3847     8.6 J175926-384753 N  J175926.37-384750.6 -9.9                         -9.9 -9.9  
J1800-2404   321.9 J180031-240408 N  J180030.52-240401.6 -9.9                         -9.9 -9.9  
J1802-6705    13.6 J180232-670557 S  J180232.13-670550.0 -9.9                         -9.9 -9.9  
J1805+0605    -9.9           -9.9    J180535.31+060514.7  2.4 18 05 35.33 +06 05 14.8 19.3 17.4 1
J1805+0622    11.3 J180530+062227 N                      -9.9                         -9.9 -9.9  
J1805-0845     2.1 J180511-084554 N  J180510.44-084553.8 -9.9                         -9.9 -9.9  
J1806+0610     5.7 J180640+060958 N  J180640.97+061001.7  2.2 18 06 41.01 +06 10 02.0 19.5 17.6 1
J1806+0622    12.9 J180606+062205 N                      -9.9                         -9.9 -9.9  
J1807-0412    11.8 J180718-041225 N                      -9.9                         -9.9 -9.9  
J1807-0420     7.9 J180725-042036 N                      -9.9                         -9.9 -9.9  
J1807-3355    14.2 J180751-335529 NM J180750.80-335528.2 -9.9                         -9.9 -9.9  
J1808-2031    -9.9           -9.9    J180833.64-203147.8 -9.9                         -9.9 -9.9  
J1808-2038    -9.9           -9.9    J180852.35-203813.6 -9.9                         -9.9 -9.9  
J1808-3355    -9.9           -9.9    J180814.37-335504.3 -9.9                         -9.9 -9.9  
J1810-2417    10.9 J181058-241700 N                      -9.9                         -9.9 -9.9  
J1811-2422     7.6 J181133-242246 N                      -9.9                         -9.9 -9.9  
J1813-1132    55.0 J181346-113240 N                      -9.9                         -9.9 -9.9  
J1813-1136    18.6 J181325-113607 N  J181326.20-113607.9 -9.9                         -9.9 -9.9  
J1813-1139    83.3 J181350-113901 N                      -9.9                         -9.9 -9.9  
J1813-2823    50.5 J181313-282307 NM J181313.94-282305.6 -9.9                         -9.9 -9.9  
J1814-1732   877.0 J181449-173243 N  J181449.88-173247.3 -9.9                         -9.9 -9.9  
J1817-1648    -9.9           -9.9    J181729.35-164849.9 -9.9                         -9.9 -9.9  
J1819-1527    -9.9           -9.9    J181925.84-152724.5 -9.9                         -9.9 -9.9  
J1819-1530    52.8 J181923-153033 N  J181924.69-153029.2 -9.9                         -9.9 -9.9  
J1820-3216     4.8 J182045-321621 N                      -9.9                         -9.9 -9.9  
J1821+0832    19.6 J182143+083233 N                      -9.9                         -9.9 -9.9  
J1824+1016     8.4 J182420+101631 N                      -9.9                         -9.9 -9.9  
J1827+1150     8.7 J182724+115007 N  J182724.39+115008.6 -9.9                         -9.9 -9.9  
J1827-0840     3.4 J182737-084100 N                      -9.9                         -9.9 -9.9  
J1827-0842    24.7 J182714-084228 N  J182714.60-084218.3 -9.9                         -9.9 -9.9  
J1827-0844    10.8 J182746-084402 N                      -9.9                         -9.9 -9.9  
J1827-0847     5.4 J182700-084707 N                      -9.9                         -9.9 -9.9  
J1827-0853    15.1 J182735-085334 N                      -9.9                         -9.9 -9.9  
J1828+3231    62.4 J182835+323108 N  J182835.61+323101.7  3.2 18 28 35.67 +32 31 05.5 19.7 18.9 2
J1828-0345    56.2 J182854-034516 N                      -9.9                         -9.9 -9.9  
J1828-0849    14.8 J182809-084912 N                      -9.9                         -9.9 -9.9  
J1829-0207   138.6 J182906-020747 N  J182905.80-020750.5 -9.9                         -9.9 -9.9  
J1829-0343    57.4 J182901-034352 N  J182901.01-034402.5 -9.9                         -9.9 -9.9  
J1829-034A    -9.9           -9.9    J182902.53-034332.2 -9.9                         -9.9 -9.9  
J1830-1643   188.6 J183020-164329 N  J183020.45-164326.4 -9.9                         -9.9 -9.9  
J1830-3126   216.4 J183046-312646 NM                     -9.9                         -9.9 -9.9  
J1830-6505    -9.9           -9.9    J183046.62-650509.4  2.2 18 30 46.33 -65 05 10.4 21.4 21.3 1
J1831-020A   217.8 J183136-020349 N                      -9.9                         -9.9 -9.9  
J1831-1517    44.1 J183105-151733 N                      -9.9                         -9.9 -9.9  
J1831-3125    64.8 J183102-312544 NM                     -9.9                         -9.9 -9.9  
J1831-3126    -9.9           -9.9    J183104.43-312634.5 -9.9                         -9.9 -9.9  
J1831-3127    49.7 J183107-312720 NM                     -9.9                         -9.9 -9.9  
J1831-6507    18.2 J183123-650720 S                       0.2 18 31 23.31 -65 07 24.3 22.1 -9.9 2
J1831-650A     9.3 J183145-650657 S  J183146.84-650657.8 -9.9                         -9.9 -9.9  
J1831-6511    82.7 J183144-651117 S  J183144.54-651120.8  2.4 18 31 45.29 -65 11 17.7 21.3 20.4 2
J1832-0426   168.3 J183253-042628 N  J183254.24-042630.5 -9.9                         -9.9 -9.9  
J1832-0430    10.4 J183253-043034 N                      -9.9                         -9.9 -9.9  
J1832-6456    10.5 J183220-645651 S                      -9.9                         -9.9 -9.9  
J1832-6504    18.1 J183233-650422 S                      -9.9                         -9.9 -9.9  
J1832-6512    15.5 J183235-651211 S  J183235.92-651212.6  1.0 18 32 35.93 -65 12 12.1 18.1 17.1 2
J1833-0432    19.3 J183301-043241 N                      -9.9                         -9.9 -9.9  
J1833-0437     9.4 J183304-043752 N                      -9.9                         -9.9 -9.9  
J1835+1033     6.4 J183532+103317 N                      -9.9                         -9.9 -9.9  
J1835+1035     4.1 J183519+103506 N  J183519.15+103510.3 -9.9                         -9.9 -9.9  
J1835+1348   205.5 J183535+134853 N  J183535.34+134848.8 -9.9                         -9.9 -9.9  
J1835-0644    -9.9           -9.9    J183552.06-064412.1 -9.9                         -9.9 -9.9  
J1835-0656    -9.9           -9.9    J183503.79-065610.1 -9.9                         -9.9 -9.9  
J1835-065A    42.2 J183514-065647 N                      -9.9                         -9.9 -9.9  
J1836-0643    63.1 J183615-064335 N  J183615.82-064337.3 -9.9                         -9.9 -9.9  
J1836-0649    -9.9           -9.9    J183608.58-064951.1 -9.9                         -9.9 -9.9  
J1836-0652    -9.9           -9.9    J183651.02-065246.9 -9.9                         -9.9 -9.9  
J1836-0653   270.8 J183658-065314 N  J183658.44-065309.9 -9.9                         -9.9 -9.9  
J1836-065A    28.2 J183620-065126 N                      -9.9                         -9.9 -9.9  
J1837-0653   463.4 J183751-065338 N                      -9.9                         -9.9 -9.9  
J1837-0654   528.7 J183752-065438 N                      -9.9                         -9.9 -9.9  
J1837-065A   575.7 J183758-065330 N                      -9.9                         -9.9 -9.9  
J1838+3815    63.7 J183811+381535 N  J183811.10+381537.2  2.8 18 38 11.00 +38 15 37.7 21.9 -9.9 2
J1838+3816    -9.9           -9.9    J183808.66+381606.7 -9.9                         -9.9 -9.9  
J1839-0059    10.7 J183912-005939 N                      -9.9                         -9.9 -9.9  
J1839-0532    -9.9           -9.9    J183930.37-053221.1 -9.9                         -9.9 -9.9  
J1839-0538    70.6 J183955-053853 N                      -9.9                         -9.9 -9.9  
J1839-053A    95.8 J183929-053553 N                      -9.9                         -9.9 -9.9  
J1839-053A    -9.9           -9.9    J183931.07-053402.9 -9.9                         -9.9 -9.9  
J1839-0544    84.5 J183932-054420 N                      -9.9                         -9.9 -9.9  
J1839-0545    97.2 J183920-054509 N                      -9.9                         -9.9 -9.9  
J1839-0559    63.0 J183928-055927 N                      -9.9                         -9.9 -9.9  
J1842-0400    -9.9           -9.9    J184252.39-040016.2 -9.9                         -9.9 -9.9  
J1842-5841    -9.9           -9.9    J184229.83-584157.5  1.3 18 42 29.73 -58 41 57.5 18.4 18.2 1
J1843-0309    -9.9           -9.9    J184347.58-030957.3 -9.9                         -9.9 -9.9  
J1843-0344  1183.4 J184331-034453 N  J184333.13-034444.5 -9.9                         -9.9 -9.9  
J1843-0347  1345.1 J184331-034743 N  J184331.38-034744.9 -9.9                         -9.9 -9.9  
J1844+1546    83.5 J184425+154646 N  J184425.36+154645.8 -9.9                         -9.9 -9.9  
J1844+1549    13.2 J184410+154932 N  J184411.12+154933.0 -9.9                         -9.9 -9.9  
J1844-0350   795.9 J184401-035032 N  J184402.01-035023.6 -9.9                         -9.9 -9.9  
J1844-1106    68.3 J184438-110627 N  J184438.52-110630.9 -9.9                         -9.9 -9.9  
J1844-1109     4.3 J184443-110920 N  J184444.78-110924.3 -9.9                         -9.9 -9.9  
J1844-1119     3.2 J184427-111859 N                      -9.9                         -9.9 -9.9  
J1845-1118     5.8 J184526-111853 N                      -9.9                         -9.9 -9.9  
J1846-2524     5.1 J184601-252446 N  J184600.62-252443.9  3.1 18 46 00.74 -25 24 44.8 15.2 13.7 2
J1847-0227   800.0 J184700-022751 N  J184700.40-022752.2 -9.9                         -9.9 -9.9  
J1847-2512    -9.9           -9.9    J184707.42-251206.6  2.7 18 47 07.91 -25 12 08.4 19.6 18.4 2
J1849-0127   316.0 J184959-012730 N  J184959.72-012717.0 -9.9                         -9.9 -9.9  
J1849-0129   482.8 J184934-012909 N  J184934.57-012910.0 -9.9                         -9.9 -9.9  
J1849-0132  1459.8 J184959-013256 N                      -9.9                         -9.9 -9.9  
J1850-0127   316.0 J184959-012730 N  J185000.01-012727.4 -9.9                         -9.9 -9.9  
J1851+0035   839.9 J185146+003532 N  J185146.56+003539.5 -9.9                         -9.9 -9.9  
J1852+0055   780.8 J185250+005527 N  J185250.52+005527.4 -9.9                         -9.9 -9.9  
J1852+0153    13.6 J185220+015355 N                      -9.9                         -9.9 -9.9  
J1852+0202    20.1 J185212+020247 N                      -9.9                         -9.9 -9.9  
J1853+0158    19.7 J185312+015820 N  J185312.93+015821.3 -9.9                         -9.9 -9.9  
J1857+0051    73.6 J185749+005119 N                      -9.9                         -9.9 -9.9  
J1857+0203   116.2 J185737+020340 N  J185737.64+020340.4 -9.9                         -9.9 -9.9  
J1857+0207    99.7 J185759+020708 N                      -9.9                         -9.9 -9.9  
J1857+020A   116.2 J185737+020340 N  J185737.64+020340.4 -9.9                         -9.9 -9.9  
J1857+0347     6.0 J185728+034744 N                      -9.9                         -9.9 -9.9  
J1857+0353     9.9 J185729+035308 N                      -9.9                         -9.9 -9.9  
J1858+0125    21.3 J185808+012555 N                      -9.9                         -9.9 -9.9  
J1858+012A    -9.9           -9.9    J185813.47+012552.2 -9.9                         -9.9 -9.9  
J1858+0136   195.0 J185810+013657 N  J185810.58+013700.0 -9.9                         -9.9 -9.9  
J1858+0216     6.7 J185812+021703 N                      -9.9                         -9.9 -9.9  
J1858+0313  1089.6 J185802+031316 N                      -9.9                         -9.9 -9.9  
J1858+0355     5.6 J185815+035526 N                      -9.9                         -9.9 -9.9  
J1858+0402    37.7 J185817+040212 N                      -9.9                         -9.9 -9.9  
J1858-2219    10.1 J185804-221914 N                      -9.9                         -9.9 -9.9  
J1900+0303    67.8 J190033+030346 N  J190033.73+030349.4 -9.9                         -9.9 -9.9  
J1900+0426    -9.9           -9.9    J190059.63+042626.0 -9.9                         -9.9 -9.9  
J1900+0431   146.6 J190055+043131 N                      -9.9                         -9.9 -9.9  
J1900+0432   148.2 J190056+043215 N  J190055.83+043214.3 -9.9                         -9.9 -9.9  
J1901+0412  2092.9 J190153+041250 N  J190153.53+041250.3 -9.9                         -9.9 -9.9  
J1901-7046    98.8 J190117-704658 S  J190117.50-704656.4 -9.9                         -9.9 -9.9  
J1901-7053    -9.9           -9.9    J190124.38-705341.6  3.0 19 01 24.15 -70 53 47.7 20.3 18.5 1
J1901-7055    -9.9           -9.9                         2.6 19 01 32.64 -70 55 07.6 21.8 -9.9 1
J1902-1057    23.2 J190239-105719 N  J190239.10-105717.7 -9.9                         -9.9 -9.9  
J1902-1101    50.6 J190233-110106 N                      -9.9                         -9.9 -9.9  
J1902-110A    41.9 J190237-110134 N  J190237.05-110128.0 -9.9                         -9.9 -9.9  
J1903-7048     7.1 J190313-704812 S  J190313.80-704812.5  2.4 19 03 13.79 -70 48 12.3 15.9 15.0 1
J1903-7101    -9.9           -9.9                         3.4 19 03 40.75 -71 01 35.4 21.8 -9.9 2
J1904-3715     4.8 J190439-371538 N  J190439.66-371544.4 -9.9                         -9.9 -9.9  
J1904-3717    -9.9           -9.9    J190444.53-371758.0 -9.9                         -9.9 -9.9  
J1904-7054    -9.9           -9.9    J190415.67-705457.9 -9.9                         -9.9 -9.9  
J1905-0705    25.3 J190515-070522 N                      -9.9                         -9.9 -9.9  
J1905-070A    18.2 J190530-070539 N                      -9.9                         -9.9 -9.9  
J1906+0722    -9.9           -9.9    J190628.39+072203.2 -9.9                         -9.9 -9.9  
J1908-0135     4.1 J190844-013506 N  J190845.37-013502.5 -9.9                         -9.9 -9.9  
J1913-1238    15.1 J191359-123828 N                      -9.9                         -9.9 -9.9  
J1913-1241    39.7 J191339-124120 N                       1.1 19 13 39.35 -12 41 20.0 20.4 19.5 1
J1914+0952    50.4 J191444+095210 N                      -9.9                         -9.9 -9.9  
J1914+095A    50.4 J191444+095210 N  J191444.76+095214.7 -9.9                         -9.9 -9.9  
J1916-3026    11.6 J191607-302640 NS J191607.19-302639.4  2.9 19 16 07.28 -30 26 40.7 20.1 19.4 1
J1917-7317     9.4 J191745-731742 S  J191744.39-731749.5 -9.9                         -9.9 -9.9  
J1920+0129     3.8 J192049+012945 N                      -9.9                         -9.9 -9.9  
J1921+0122     7.5 J192126+012234 N                      -9.9                         -9.9 -9.9  
J1921+0124    41.4 J192156+012438 N                      -9.9                         -9.9 -9.9  
J1921+0128     5.7 J192112+012813 N  J192112.58+012814.3 -9.9                         -9.9 -9.9  
J1921+0134    42.8 J192158+013431 N  J192157.94+013428.3 -9.9                         -9.9 -9.9  
J1921-7320    15.9 J192131-732002 S                      -9.9                         -9.9 -9.9  
J1923+2010    57.1 J192313+201040 N                      -9.9                         -9.9 -9.9  
J1924-1039     9.0 J192424-103932 N  J192424.39-103934.0  0.6 19 24 24.41 -10 39 34.8 19.1 18.0 1
J1925-1045    64.5 J192522-104554 N                      -9.9                         -9.9 -9.9  
J1925-7831    83.7 J192524-783153 S  J192524.75-783154.5 -9.9                         -9.9 -9.9  
J1936-0850     8.9 J193631-085040 N                      -9.9                         -9.9 -9.9  
J1936-0851    10.6 J193615-085144 N  J193615.94-085139.2 -9.9                         -9.9 -9.9  
J1936-085A    45.7 J193656-085051 N  J193656.31-085053.2 -9.9                         -9.9 -9.9  
J1942-8045    26.9 J194212-804509 S  J194212.73-804506.8 -9.9                         -9.9 -9.9  
J1943-3530     9.2 J194349-353048 N  J194350.06-353045.8 -9.9                         -9.9 -9.9  
J1943-3531    97.5 J194337-353125 NS J194337.59-353123.2 -9.9                         -9.9 -9.9  
J1945+7328     3.9 J194503+732847 N  J194505.45+732856.0 -9.9                         -9.9 -9.9  
J1946-1111    -9.9           -9.9    J194653.48-111129.3 -9.9                         -9.9 -9.9  
J1946-1114     4.0 J194617-111446 N  J194617.40-111447.6  3.0 19 46 17.39 -11 14 47.9 17.7 16.5 1
J1946-5406    18.5 J194639-540637 S                       3.0 19 46 39.15 -54 06 37.2 20.6 -9.9 1
J1946-5408    -9.9           -9.9    J194630.68-540806.5 -9.9                         -9.9 -9.9  
J1947-0741    17.3 J194745-074150 N  J194745.18-074149.5 -9.9                         -9.9 -9.9  
J1947-1112     8.7 J194712-111246 N  J194712.79-111248.3  2.4 19 47 12.80 -11 12 48.5 -9.9 20.0 1
J1949+2421   158.6 J194933+242118 N  J194933.48+242120.3 -9.9                         -9.9 -9.9  
J1949-1457     3.3 J194916-145719 N  J194916.48-145716.6 -9.9                         -9.9 -9.9  
J1950+1213    18.1 J195059+121316 N  J195059.01+121321.1 -9.9                         -9.9 -9.9  
J1950+1224     9.3 J195046+122436 N  J195046.49+122432.3 -9.9                         -9.9 -9.9  
J1952-3251    57.7 J195224-325114 NS J195224.26-325113.5  2.2 19 52 24.25 -32 51 13.5 14.2 13.4 2
J1955-0234     7.6 J195531-023443 N  J195531.00-023436.0  1.7 19 55 31.03 -02 34 40.3 -9.9 20.5 1
J1955-0238    -9.9           -9.9    J195551.93-023902.7 -9.9                         -9.9 -9.9  
J1956-0234     4.1 J195618-023423 N  J195618.19-023421.8 -9.9                         -9.9 -9.9  
J1956-0245     9.6 J195618-024545 N                      -9.9                         -9.9 -9.9  
J2002-2147     6.4 J200249-214747 N                      -9.9                         -9.9 -9.9  
J2004+3339   949.6 J200423+333906 N                      -9.9                         -9.9 -9.9  
J2004+7008     4.2 J200443+700809 N  J200443.47+700807.1 -9.9                         -9.9 -9.9  
J2005+7004     6.5 J200506+700440 N  J200505.97+700439.5  0.0 20 05 06.00 +70 04 39.3 19.6 18.9 2
J2006-0922     6.0 J200629-092250 N                      -9.9                         -9.9 -9.9  
J2006-0923     3.6 J200623-092306 N                       2.4 20 06 24.04 -09 23 07.2 21.2 20.6 2
J2006-092A     6.0 J200629-092250 N  J200630.04-092250.7  2.4 20 06 30.11 -09 22 50.3 20.3 19.2 1
J2006-1728     9.3 J200637-172837 N  J200636.92-172843.6 -9.9                         -9.9 -9.9  
J2006-1738    23.0 J200605-173823 N  J200605.31-173823.5  3.3 20 06 05.02 -17 38 21.8 20.4 20.0 1
J2006-1742    11.1 J200645-174254 N  J200645.73-174253.4  2.4 20 06 45.71 -17 42 53.4 20.3 18.7 1
J2006-2254     2.7 J200643-225403 N                      -9.9                         -9.9 -9.9  
J2006-2258    -9.9           -9.9    J200623.15-225817.2  1.8 20 06 23.16 -22 58 17.2 18.4 16.9 1
J2007-0918   390.3 J200711-091809 N  J200712.46-091755.7 -9.9                         -9.9 -9.9  
J2007-1739    12.5 J200727-173916 N                      -9.9                         -9.9 -9.9  
J2008-0335     5.9 J200851-033503 N  J200851.33-033503.2 -9.9                         -9.9 -9.9  
J2008-1504   104.5 J200838-150500 N  J200838.59-150453.2  0.8 20 08 38.58 -15 04 53.4 19.9 19.3 2
J2009-0332    15.1 J200935-033253 N  J200935.49-033254.5 -9.9                         -9.9 -9.9  
J2009-0336    42.0 J200934-033642 N                      -9.9                         -9.9 -9.9  
J2009-1500    19.5 J200917-150013 N  J200917.59-150016.1 -9.9                         -9.9 -9.9  
J2017+3630     3.7 J201800+363019 N                      -9.9                         -9.9 -9.9  
J2017-1618    53.6 J201745-161820 N  J201745.00-161823.2  3.2 20 17 44.98 -16 18 23.5 -9.9 20.4 1
J2017-3209    -9.9           -9.9    J201706.73-320949.7  2.9 20 17 06.73 -32 09 49.6 19.0 17.8 1
J2017-3212    21.7 J201706-321207 NS J201706.99-321210.4 -9.9                         -9.9 -9.9  
J2018+4041    -9.9           -9.9    J201838.73+404059.9 -9.9                         -9.9 -9.9  
J2018+4043    -9.9           -9.9    J201849.29+404331.0 -9.9                         -9.9 -9.9  
J2021+0629    60.9 J202155+062914 N  J202155.45+062913.6  0.3 20 21 55.46 +06 29 13.6 17.9 17.3 1
J2021+0633   105.7 J202127+063320 N  J202126.55+063336.1 -9.9                         -9.9 -9.9  
J2021+063A   105.7 J202127+063320 N                      -9.9                         -9.9 -9.9  
J2030+4417     5.9 J203007+441800 N  J203008.02+441753.4 -9.9                         -9.9 -9.9  
J2030-1840    91.7 J203030-184033 N                      -9.9                         -9.9 -9.9  
J2031-1835    26.0 J203151-183518 N  J203151.55-183512.2  2.9 20 31 51.60 -18 35 11.8 17.6 16.3 1
J2032-1841     5.9 J203204-184130 N                      -9.9                         -9.9 -9.9  
J2032-1845     7.7 J203205-184511 N                      -9.9                         -9.9 -9.9  
J2034+3635     4.4 J203445+363543 N                      -9.9                         -9.9 -9.9  
J2034-4200    10.2 J203451-420024 S  J203451.08-420038.3  0.7 20 34 51.06 -42 00 38.3 19.3 18.8 1
J2035+4217    -9.9           -9.9    J203557.48+421746.1 -9.9                         -9.9 -9.9  
J2035+4218   603.8 J203555+421803 N                      -9.9                         -9.9 -9.9  
J2035+421A   513.0 J203558+421723 N                      -9.9                         -9.9 -9.9  
J2036+4136    -9.9           -9.9    J203652.18+413624.5 -9.9                         -9.9 -9.9  
J2039+4105    15.5 J203938+410521 N                      -9.9                         -9.9 -9.9  
J2040-5619    16.2 J204048-561956 S  J204048.49-561957.6 -9.9                         -9.9 -9.9  
J2040-5621    47.7 J204050-562133 S                      -9.9                         -9.9 -9.9  
J2041+4738   124.9 J204119+473855 N                      -9.9                         -9.9 -9.9  
J2041+4739   124.9 J204119+473855 N  J204119.81+473903.2 -9.9                         -9.9 -9.9  
J2041+473A   124.9 J204119+473855 N  J204119.81+473903.2 -9.9                         -9.9 -9.9  
J2041+473A   124.9 J204119+473855 N                      -9.9                         -9.9 -9.9  
J2041+5000    -9.9           -9.9    J204121.77+500028.1 -9.9                         -9.9 -9.9  
J2042+5003    31.0 J204207+500355 N  J204207.52+500356.3 -9.9                         -9.9 -9.9  
J2042-7319    33.4 J204201-731911 S  J204201.93-731913.5  1.8 20 42 01.94 -73 19 13.5 18.3 18.3 2
J2044+5000    25.2 J204451+500041 N                      -9.9                         -9.9 -9.9  
J2045-4756    15.9 J204503-475624 S                      -9.9                         -9.9 -9.9  
J2046-4257    -9.9           -9.9    J204616.50-425708.2 -9.9                         -9.9 -9.9  
J2046-425A    24.5 J204643-425711 S  J204644.01-425713.2  1.2 20 46 43.96 -42 57 13.4 16.4 15.3 2
J2054+1214    46.1 J205414+121420 N  J205414.15+121420.6  1.2 20 54 14.19 +12 14 20.4 18.9 18.2 1
J2056+4747    62.2 J205600+474738 N                      -9.9                         -9.9 -9.9  
J2056+4755     3.3 J205601+475530 N  J205602.00+475528.6 -9.9                         -9.9 -9.9  
J2103-1112    53.0 J210324-111216 N  J210324.65-111214.4 -9.9                         -9.9 -9.9  
J2104+3557    -9.9           -9.9    J210457.60+355720.1 -9.9                         -9.9 -9.9  
J2105+3551    16.5 J210513+355128 N  J210513.53+355124.8 -9.9                         -9.9 -9.9  
J2106+2500   132.1 J210639+250057 N  J210639.76+250057.4  0.4 21 06 39.75 +25 00 57.5 20.7 20.1 1
J2107+2520    82.6 J210757+252046 N                      -9.9                         -9.9 -9.9  
J2107+5209     4.3 J210747+520916 N                      -9.9                         -9.9 -9.9  
J2108+3655    75.0 J210805+365526 N  J210805.46+365526.5 -9.9                         -9.9 -9.9  
J2110+3816    10.4 J211020+381659 N  J211020.19+381659.2 -9.9                         -9.9 -9.9  
J2111-4830    -9.9           -9.9    J211114.79-483016.2  1.4 21 11 14.80 -48 30 16.3 10.0 13.8 1
J2111-4842   106.0 J211156-484217 S  J211156.51-484225.6 -9.9                         -9.9 -9.9  
J2112-3039    -9.9           -9.9    J211234.46-303913.0 -9.9                         -9.9 -9.9  
J2112-3040     3.7 J211219-304023 N                       0.4 21 12 20.13 -30 40 22.9 22.6 -9.9 2
J2112-3045     9.1 J211211-304538 N  J211211.58-304539.7  0.3 21 12 11.61 -30 45 39.3 21.1 19.2 2
J2112-3046    -9.9           -9.9    J211217.41-304655.3  2.4 21 12 17.41 -30 46 55.2 19.9 18.4 1
J2112-4840    29.2 J211223-484046 S                      -9.9                         -9.9 -9.9  
J2113-3037     4.8 J211310-303713 NS J211310.67-303716.5  3.0 21 13 10.65 -30 37 16.2 17.4 16.3 1
J2113-4830    39.3 J211311-483049 S                      -9.9                         -9.9 -9.9  
J2115+1212    -9.9           -9.9    J211517.39+121234.4  0.4 21 15 17.41 +12 12 34.5 21.6 19.3 1
J2115+1215     7.0 J211514+121550 N  J211514.94+121549.5 -9.9                         -9.9 -9.9  
J2115+1218    16.0 J211522+121802 N  J211522.00+121802.6  0.5 21 15 22.02 +12 18 02.7 18.3 17.4 2
J2115+121A     5.9 J211523+121512 N  J211523.13+121510.9  1.8 21 15 23.14 +12 15 12.9 -9.9 20.8 1
J2123-1521     9.2 J212345-152155 N                      -9.9                         -9.9 -9.9  
J2124-1520    40.0 J212438-152017 N  J212438.91-152015.1  1.5 21 24 38.87 -15 20 15.4 20.3 20.4 1
J2124-1521    15.1 J212413-152155 N                      -9.9                         -9.9 -9.9  
J2124-4628    -9.9           -9.9    J212427.83-462829.2 -9.9                         -9.9 -9.9  
J2124-4640    -9.9           -9.9    J212459.91-464008.7  1.1 21 24 59.89 -46 40 08.4 21.0 19.8 1
J2130-5413    11.4 J213050-541329 S  J213050.89-541325.0 -9.9                         -9.9 -9.9  
J2130-5420   224.8 J213048-542023 S  J213048.14-542021.9 -9.9                         -9.9 -9.9  
J2131-5416    57.2 J213144-541633 S  J213144.15-541634.1 -9.9                         -9.9 -9.9  
J2132+2604     3.1 J213223+260450 N  J213223.84+260441.0 -9.9                         -9.9 -9.9  
J2132+2609    12.9 J213227+260952 N  J213227.36+260954.6 -9.9                         -9.9 -9.9  
J2132+2611   210.1 J213252+261143 N  J213253.05+261143.7  0.3 21 32 53.05 +26 11 43.7 19.7 20.2 2
J2132-5420    73.0 J213208-542037 S  J213208.28-542036.6  1.2 21 32 08.28 -54 20 36.4 -9.9 20.4 2
J2133+2609   422.6 J213301+260931 N  J213301.93+260931.7 -9.9                         -9.9 -9.9  
J2133+260A   422.6 J213301+260931 N  J213301.93+260931.7 -9.9                         -9.9 -9.9  
J2133+6647    34.6 J213349+664706 N  J213349.20+664704.3  0.3 21 33 49.17 +66 47 04.1 22.0 20.9 1
J2133-6435    13.2 J213320-643512 S                      -9.9                         -9.9 -9.9  
J2134-2130    22.1 J213430-213032 N  J213430.18-213032.8  1.7 21 34 30.20 -21 30 32.6 19.0 17.8 1
J2139+4713     4.3 J213939+471331 N                      -9.9                         -9.9 -9.9  
J2201+5922    43.4 J220117+592251 N  J220117.32+592246.4 -9.9                         -9.9 -9.9  
J2211+0700    32.4 J221146+070053 N  J221146.68+070052.8 -9.9                         -9.9 -9.9  
J2211+5905   128.1 J221119+590611 N                      -9.9                         -9.9 -9.9  
J2212+0646   326.5 J221250+064609 N  J221250.84+064608.7  1.6 22 12 50.87 +06 46 08.7 19.8 19.5 2
J2212+0654    30.6 J221225+065438 N  J221226.07+065449.0 -9.9                         -9.9 -9.9  
J2212+0703     3.0 J221205+070315 N  J221204.98+070312.0  1.9 22 12 04.95 +07 03 12.0 20.6 18.8 1
J2212+0706    -9.9           -9.9    J221250.46+070611.7 -9.9                         -9.9 -9.9  
J2212+0707     4.6 J221229+070743 N  J221229.09+070750.0 -9.9                         -9.9 -9.9  
J2212+0710     3.0 J221247+071016 N  J221247.65+071019.5 -9.9                         -9.9 -9.9  
J2212+0714    50.8 J221241+071453 N  J221241.52+071457.5 -9.9                         -9.9 -9.9  
J2213+0701     2.3 J221302+070127 N  J221301.32+070126.2 -9.9                         -9.9 -9.9  
J2213-4754    27.3 J221330-475426 S  J221330.35-475425.2  1.1 22 13 30.32 -47 54 25.4 19.1 18.4 2
J2219+5844    -9.9           -9.9    J221926.41+584453.5 -9.9                         -9.9 -9.9  
J2219+5847    20.7 J221922+584701 N                      -9.9                         -9.9 -9.9  
J2226+0052   614.8 J222646+005210 N  J222646.53+005211.3  2.2 22 26 46.54 +00 52 10.9 21.6 20.7 1
J2227+0037   101.0 J222758+003704 N  J222758.13+003705.5  1.4 22 27 58.13 +00 37 05.3 18.9 18.1 2
J2227+0045     4.5 J222704+004516 N  J222704.24+004517.5  1.2 22 27 04.25 +00 45 17.5 16.1 15.1 1
J2227+0052    -9.9           -9.9    J222737.21+005207.2 -9.9                         -9.9 -9.9  
J2227+0057    40.2 J222743+005729 N  J222743.64+005729.5  0.3 22 27 43.64 +00 57 29.5 21.0 20.0 2
J2228+0051     3.0 J222810+005155 N  J222810.69+005148.3  0.3 22 28 10.68 +00 51 48.0 21.1 18.9 1
J2228-1630     4.2 J222845-163016 N  J222845.34-163021.4 -9.9                         -9.9 -9.9  
J2228-1636    20.9 J222830-163643 N  J222830.19-163643.0  0.2 22 28 30.19 -16 36 43.2 19.9 18.6 2
J2229+6519    63.2 J222909+651903 N                      -9.9                         -9.9 -9.9  
J2236+6301   123.8 J223612+630105 N                      -9.9                         -9.9 -9.9  
J2236+6313    -9.9           -9.9    J223618.24+631350.5 -9.9                         -9.9 -9.9  
J2237+6318     3.0 J223733+631856 N  J223735.15+631851.0 -9.9                         -9.9 -9.9  
J2246+1544    81.6 J224604+154437 N  J224604.98+154435.2  0.3 22 46 05.00 +15 44 35.4 19.2 18.5 2
J2251+6303     6.1 J225135+630338 N                      -9.9                         -9.9 -9.9  
J2251-4929    33.3 J225128-492912 S  J225128.70-492910.8  1.0 22 51 28.68 -49 29 11.0 19.1 18.6 2
J2256+6222   181.1 J225616+622227 N                      -9.9                         -9.9 -9.9  
J2257-3648     6.9 J225741-364833 NS J225741.71-364838.8  0.7 22 57 41.71 -36 48 38.5 22.1 19.3 1
J2257-8246    57.8 J225759-824650 S  J225759.08-824652.5  3.2 22 57 59.15 -82 46 52.7 19.3 17.5 1
J2258-3644    10.6 J225815-364433 N  J225815.00-364434.3  1.7 22 58 15.00 -36 44 34.2 18.1 18.4 1
J2258-3645     7.4 J225817-364520 N  J225817.46-364516.3 -9.9                         -9.9 -9.9  
J2259-3548    12.9 J225941-354846 NS J225941.81-354846.6  1.0 22 59 41.80 -35 48 46.6 20.4 19.5 2
J2259-8252    11.8 J225951-825207 S                      -9.9                         -9.9 -9.9  
J2318-3839    47.0 J231832-383946 NS J231832.27-383946.7  1.8 23 18 32.27 -38 39 47.2 19.5 19.5 1
J2331-5525    23.1 J233152-552533 S  J233152.50-552534.0  0.3 23 31 52.48 -55 25 34.1 22.4 19.6 1
J2332+6236    13.5 J233256+623655 N                      -9.9                         -9.9 -9.9  
J2333+6231    11.6 J233344+623130 N                      -9.9                         -9.9 -9.9  
J2333-5538    30.9 J233334-553844 S  J233334.69-553842.8 -9.9                         -9.9 -9.9  
J2333-553A    16.7 J233345-553817 S  J233345.89-553816.7 -9.9                         -9.9 -9.9  
J2339-0531    11.1 J233931-053108 N  J233931.78-053106.4  1.0 23 39 31.78 -05 31 07.2 19.3 18.1 1
J2343-4757    25.1 J234302-475751 S  J234302.31-475750.0  1.5 23 43 02.30 -47 57 50.2 18.9 20.1 2
J2346+0705   301.7 J234639+070504 N  J234639.93+070506.8  0.6 23 46 39.93 +07 05 06.8 16.7 16.7 1
J2347+0703    40.0 J234706+070351 N  J234706.46+070351.6 -9.9                         -9.9 -9.9  
J2351-7556    69.1 J235106-755641 S  J235106.70-755640.3 -9.9                         -9.9 -9.9  
J2351-7600    68.1 J235115-760012 S  J235116.13-760015.5  2.4 23 51 16.12 -76 00 15.4 19.0 18.0 1
J2352+6640     4.7 J235255+664010 N                      -9.9                         -9.9 -9.9  
J2352-7555    77.3 J235256-755528 S  J235255.14-755529.9 -9.9                         -9.9 -9.9  
J2353+6642    32.0 J235301+664243 N                      -9.9                         -9.9 -9.9  
J2353-6614    29.4 J235342-661427 S                      -9.9                         -9.9 -9.9  
J2355-5251    41.8 J235520-525144 S  J235520.21-525143.2  3.0 23 55 20.20 -52 51 43.1 20.8 19.6 2
J2356+6751   736.0 J235656+675137 N  J235656.45+675138.7 -9.9                         -9.9 -9.9  
J2358-1807     9.8 J235836-180718 N  J235836.83-180717.4  0.4 23 58 36.83 -18 07 17.4 18.4 17.6 2
J2359+6542    74.7 J235941+654201 N  J235942.28+654202.4 -9.9                         -9.9 -9.9  
J2359+6544     8.5 J235908+654438 N  J235908.47+654439.5 -9.9                         -9.9 -9.9  
J2359+654A    74.7 J235941+654201 N  J235942.15+654154.4 -9.9                         -9.9 -9.9


==> anc/table6_full.txt <==
Title: New Associations of Gamma-Ray Sources from the 
       Fermi Second Source Catalog 
Authors: Schinzel F.K., Petrov L., Taylor G.B., Mahony E.K., 
         Edwards P.G., Kovalev Y.Y. 
Table: The 117 2FGL fields for which no radio point source was detected within         the 4{sigma} localization error at both 5.0/5.5 and 7.3/9.0 GHz
================================================================================
Byte-by-byte Description of file: datafile6.txt
--------------------------------------------------------------------------------
   Bytes Format Units    Label   Explanations
--------------------------------------------------------------------------------
   1- 13 A13    ---      2FGL    2FGL name of the gamma-ray source; J2000
  16- 17 I2     h        RAh     Hour of Right Ascension (J2000)
  19- 20 I2     min      RAm     Minute of Right Ascension (J2000)
  22- 23 I2     s        RAs     Second of Right Ascension (J2000)
      25 A1     ---      DE-     Sign of the Declination (J2000)
  26- 27 I2     deg      DEd     Degree of Declination (J2000)
  29- 30 I2     arcmin   DEm     Arcminute  of Declination (J2000)
  32- 33 I2     arcsec   DEs     Arcsecond  of Declination (J2000)
  35- 42 F8.4   deg      GLON    Galactic Longitude
  44- 51 F8.4   deg      GLAT    Galactic Latitude
  53- 59 F7.4   ---      RMSlow  The 5 GHz image rms noise; mJy/beam
  61- 65 F5.3   ---      RMShigh The 7/9 GHz image rms noise; mJy/beam
  67- 68 A2     ---      Flag    Flag (1) 
--------------------------------------------------------------------------------
Note (1):
    * = indicates whether a point source outside of the 3{sigma} gamma-ray
        localization was found.
    e = indicates whether evidence for an extended source was found 
        in the field.
--------------------------------------------------------------------------------
J0032.7-5521   00 32 43 -55 21 22 308.5234 -61.5682  0.1500 0.190 *
J0038.8+6259   00 38 53 +62 59 48 121.5072   0.1597  0.083  0.080 *
J0129.4+2618   01 29 29 +26 18 35 133.4507 -35.7836  0.073  0.068 *
J0212.1+5318   02 12 09 +53 18 19 134.9371  -7.6745  0.076  0.074
J0214.5+6251c  02 14 33 +62 51 11 132.2501   1.4947  0.078  0.076 *
J0218.7+6208c  02 18 43 +62 08 22 132.9366   0.9752  0.087  0.083 *
J0225.9+6154c  02 25 59 +61 54 12 133.8172   1.0463  0.098  0.089 *
J0251.0+2557   02 51 03 +25 57 57 153.9615 -29.6029  0.085  0.078 *
J0308.7+5954   03 08 43 +59 54 57 139.3547   1.4960  0.082  0.084 
J0318.0+0255   03 18 02 +02 55 36 178.3600 -43.6170  0.081  0.075 *
J0340.5+5307   03 40 36 +53 07 52 146.7543  -1.7315  0.080  0.077
J0341.8+3148c  03 41 52 +31 48 22 160.2650 -18.4430  0.079  0.075
J0359.5+5410   03 59 34 +54 10 49 148.2905   0.8440  0.055  0.053 *
J0414.9-0855   04 14 56 -08 55 14 202.1270 -38.7220  0.17   0.22 
J0428.0-3845   04 28 03 -38 45 41 241.8366 -43.7791  0.18   0.23  *
J0526.6+4308   05 26 40 +43 08 48 165.9542   4.4208  0.083  0.075
J0529.3+3821   05 29 24 +38 21 09 170.2420   2.2003  0.078  0.072
J0534.8-0548c  05 34 53 -05 48 42 209.3628 -19.6631  0.36   0.29  *
J0539.3-0323   05 39 19 -03 23 48 207.6264 -17.5773  0.19   0.22  *
J0541.8-0203c  05 41 49 -02 03 38 206.6896 -16.4060  2.8    1.1   *
J0547.5-0141c  05 47 31 -01 41 11 207.0337 -14.9698  0.20   0.24  *
J0608.3+2037   06 08 20 +20 37 55 189.7669   0.2845  0.068  0.063
J0631.6+0640   06 31 41 +06 40 34 204.7393  -1.3235  0.083  0.073 *
J0637.8+0737   06 37 54 +07 37 20 204.6094   0.4806  0.091  0.077
J0647.7+0032   06 47 44 +00 32 11 212.0315  -0.5804  0.089  0.074 *
J0744.1-2523   07 44 11 -25 23 57 241.3402  -0.6966  0.15   0.21  *
J0745.5+7910   07 45 36 +79 10 42 134.9952  29.1432  0.060  0.058 *
J0753.2+1937   07 53 17 +19 37 21 201.4512  22.1234  0.056  0.052
J0844.9+6214   08 44 55 +62 14 56 153.7522  36.9021  0.079  0.072
J0858.3-4333   08 58 20 -43 33 34 264.8656   1.4274  0.40   0.22  *
J0902.8-4741c  09 02 50 -47 41 45 268.4962  -0.7049  3.2    0.85  *
J0907.9-4716c  09 07 57 -47 16 21 268.7615   0.2202  0.18   0.21  *
J0914.1-4756   09 14 10 -47 56 09 269.9613   0.5309  0.16   0.21 
J0922.2-5214c  09 22 14 -52 14 38 273.9420  -1.5634  0.18   0.21 
J0934.0-6231   09 34 02 -62 31 34 282.2389  -7.8795  0.16   0.20  *
J0952.7-3717   09 52 45 -37 17 38 267.8807  13.1342  0.15   0.20  *
J0955.0-3949   09 55 03 -39 49 25 269.8844  11.4702  0.15   0.21 
J1016.1+5600   10 16 07 +56 00 11 155.9613  49.9702  0.064  0.064
J1020.0-6029   10 20 01 -60 29 48 285.3185  -2.9110  0.16   0.18 
J1027.4-5730c  10 27 27 -57 30 39 284.5297   0.1233  0.31   0.23  *
J1030.4-6015   10 30 26 -60 15 16 286.2819  -2.0231  0.15   0.19  *
J1036.1-6722   10 36 09 -67 22 17 290.4477  -7.8396  0.18   0.20  *
J1102.1-6308c  11 02 12 -63 08 54 290.9563  -2.8453  0.26   0.18  *
J1104.7-6036   11 04 46 -60 36 52 290.2097  -0.4048  0.27   0.17  *
J1120.0-2204   11 20 01 -22 04 50 276.4946  36.0538  0.25   0.21  *
J1203.6-6243c  12 03 42 -62 43 07 297.4924  -0.3522  0.10   0.10  *
J1208.5-6240   12 08 33 -62 40 26 298.0331  -0.2110  1.6    0.30  * 
J1226.0+2953   12 26 05 +29 53 46 185.0178  83.7815  0.069  0.069
J1305.0+1152   13 05 05 +11 52 12 315.4501  74.4092  0.064  0.068
J1306.2-6044   13 06 16 -60 44 24 304.7445   2.0794  0.10   0.10  *
J1311.7-3429   13 11 46 -34 29 19 307.6853  28.1952  0.10   0.10  *
J1405.5-6121   14 05 30 -61 21 51 311.6858   0.2422  4.2    0.91  *
J1410.4+7411   14 10 26 +74 11 51 115.8392  41.8251  0.076  0.069 *
J1415.7-6520   14 15 43 -65 20 15 311.5794  -3.8905  0.18   0.20  *
J1422.3-6841   14 22 19 -68 41 46 311.0639  -7.2715  0.10   0.10  *
J1422.5-6137c  14 22 32 -61 37 21 313.5349  -0.6406  0.10   0.10  *
J1536.4-4949   15 36 30 -49 49 45 328.2043   4.7671  0.36   0.26  *
J1601.1-4220   16 01 07 -42 20 08 336.2688   7.9354  0.10   0.10  *
J1622.8-5006   16 22 52 -50 06 29 333.6786  -0.2990  0.60   0.50  *
J1623.2+4328   16 23 15 +43 28 09  68.4147  44.6542  0.068  0.067
J1624.0-4941c  16 24 03 -49 41 41 334.1071  -0.1445  0.36   0.21  *
J1627.8+3219   16 27 52 +32 19 15  52.9876  43.2152  0.063  0.067
J1634.4-4743c  16 34 28 -47 43 59 336.7109  -0.0343  0.10   0.10  *
J1636.3-4740c  16 36 22 -47 40 58 336.9635  -0.2358  0.10   0.10  *
J1639.8-5145   16 39 48 -51 45 54 334.2967  -3.3776  0.18   0.22  *
J1648.1-4930   16 48 11 -49 30 19 336.8793  -2.9071  0.10   0.10  *
J1653.6-0159   16 53 37 -01 59 46  16.5930  24.9308  0.20   0.20  *
J1708.4+1003c  17 08 24 +10 03 23  30.3680  27.4163  0.0090 0.010
J1722.5-0420   17 22 35 -04 20 39  18.3981  17.5161  0.15   0.19  *
J1727.8-2308   17 27 50 -23 08 42   2.7604   6.4708  0.17   0.22  *
J1730.6-2409   17 30 37 -24 09 39   2.2534   5.3838  0.16   0.21 
J1730.8+5427   17 30 54 +54 27 57  82.1704  33.3067  0.048  0.048
J1742.5-3323   17 42 34 -33 23 45 355.8578  -1.7786  0.15   0.18  *
J1743.9-3039c  17 43 57 -30 39 13 358.3469  -0.5896  0.20   0.22  *
J1744.1-7620   17 44 11 -76 20 29 317.0913 -22.4762  0.15   0.22  *
J1746.6-2851c  17 46 41 -28 51 31   0.1866  -0.1573 12.     4.19  *e
J1748.8+3418   17 48 50 +34 18 12  59.6263  27.0842  0.066  0.065 *
J1800.8-2400   18 00 49 -24 00 39   5.9687  -0.4253  2.9    0.57  *
J1805.8+0612   18 05 51 +06 12 48  33.3293  12.9540  0.081  0.079
J1814.1-1735c  18 14 09 -17 35 31  13.0927  -0.0242  0.56   0.32  *
J1827.4-0846   18 27 26 -08 46 30  22.3913   1.2831  0.15   0.18  *
J1827.4-1445c  18 27 28 -14 45 16  17.1012  -1.5052  0.15   0.18 
J1830.4-1634   18 30 26 -16 34 41  15.8150  -2.9837  0.16   0.19  *
J1835.5-0649   18 35 36 -06 49 52  25.0499   0.3896  0.39   0.20  *
J1844.3-0343c  18 44 23 -03 43 53  28.8079  -0.1358  0.32   0.19  *
J1847.2-0236   18 47 14 -02 36 40  30.1292  -0.2566  1.0    0.20  *
J1857.2+0055c  18 57 15 +00 55 51  34.4228  -0.8679  0.082  0.078 *
J1914.0+1436   19 14 05 +14 36 15  48.4800   1.7209  0.084  0.081 
J1917.0-3027   19 17 05 -30 27 22   7.5059 -18.4680  0.12   0.16  *
J1924.8+1724c  19 24 51 +17 24 59  52.1771   0.7531  0.084  0.082
J1924.9-1036   19 24 57 -10 36 32  27.1444 -12.2035  0.13   0.18  *
J1931.8+1325   19 31 50 +13 25 41  49.4760  -2.6311  0.084  0.082
J1949.7+2405   19 49 45 +24 05 08  60.8404  -1.0549  0.037  0.038 *
J1958.6+4020   19 58 36 +40 20 58  75.7732   5.6984  0.098  0.11 
J1959.9+3336c  19 59 58 +33 36 02  70.1422   1.9478  0.069  0.073
J2009.8+2747   20 09 50 +27 47 42  66.3698  -2.9482  0.061  0.062
J2012.4+3955c  20 12 29 +39 55 44  76.8328   3.2294  0.079  0.078 *
J2013.8+4115c  20 13 49 +41 15 35  78.0866   3.7488  0.064  0.064
J2019.1+4040   20 19 07 +40 40 51  78.1629   2.5951  0.072  0.071
J2020.0+4159   20 20 04 +41 59 35  79.3484   3.1881  0.090  0.087
J2033.6+3927   20 33 39 +39 27 05  78.7722  -0.3819  0.074  0.074
J2039.8-5620   20 39 52 -56 20 26 341.1919 -37.1776  0.14   0.18  *
J2042.0+4252c  20 42 02 +42 52 20  82.4503   0.4334  0.089  0.087
J2043.3+5105   20 43 21 +51 05 56  89.0849   5.3170  0.091  0.089
J2047.9+4536c  20 48 00 +45 36 54  85.2629   1.3026  0.084  0.082
J2053.2+1212c  20 53 17 +12 12 43  59.1138 -20.1542  0.074  0.073 *
J2103.3+4357c  21 03 20 +43 57 43  85.7624  -1.8399  0.070  0.069
J2107.6+2506   21 07 38 +25 06 21  71.9894 -14.9376  0.079  0.078 *
J2114.1+5440   21 14 09 +54 40 23  94.8382   4.1212  0.077  0.075
J2117.5+3730   21 17 32 +37 30 52  82.8427  -8.1915  0.064  0.064
J2128.7+5824   21 28 43 +58 24 21  98.9108   5.3342  0.083  0.081
J2200.1-6931   22 00 10 -69 31 30 321.2817 -40.9604  0.53   0.21  *
J2210.1+5913   22 10 11 +59 13 59 103.5856   2.5593  0.088  0.086
J2221.0+6307   22 21 04 +63 07 54 106.8633   5.0521  0.084  0.081
J2231.0+6512   22 31 04 +65 12 11 108.8954   6.2302  0.079  0.076 *
J2319.3-3830   23 19 20 -38 30 47 356.5110 -67.6438  0.14   0.20  *
J2359.4+6751c  23 59 26 +67 51 48 118.0471   5.4861  0.087  0.085 *


==> anc/table7_full.txt <==
Title: New Associations of Gamma-Ray Sources from the 
       Fermi Second Source Catalog 
Authors: Schinzel F.K., Petrov L., Taylor G.B., Mahony E.K., 
         Edwards P.G., Kovalev Y.Y. 
Table: The 95 VLBI detected radio sources in the fields of 2FGL 
       unassociated {gamma}-ray objects
================================================================================
Byte-by-byte Description of file: datafile7.txt
--------------------------------------------------------------------------------
   Bytes Format Units    Label  Explanations
--------------------------------------------------------------------------------
   1- 10 A10    ---      Name   IAU name of the radio source; J2000
  13- 24 A12    ---      2FGL   2FGL name of the gamma-ray source; J2000
  26- 27 I2     h        RAh    Hour of Right Ascension (J2000)
  29- 30 I2     min      RAm    Minute of Right Ascension (J2000)
  32- 38 F7.4   s        RAs    Second of Right Ascension (J2000)
      40 A1     ---      DE-    Sign of the Declination (J2000)
  41- 42 I2     deg      DEd    Degree of Declination (J2000)
  44- 45 I2     arcmin   DEm    Arcminute  of Declination (J2000)
  47- 53 F7.4   arcsec   DEs    Arcsecond  of Declination (J2000)
  55- 59 F5.3   Jy       S      VLBI flux density 
  61- 64 F4.2   s        D      Distance between gamma-ray and radio positions
  66- 69 F4.2   ---      Nd     Distance between gamma-ray and radio source (1)
  71- 77 F7.1   ---      Lambda Likelihood ratio
--------------------------------------------------------------------------------
Note (1): Normalized by its uncertainty.
--------------------------------------------------------------------------------
J0031+0724  J0031.0+0724 00 31 19.7097 +07 24 53.558  0.013 3.40 1.29    12.5
J0039+4330  J0039.1+4331 00 39 08.1595 +43 30 14.619  0.011 1.39 0.55    59.2
J0102+0944  J0102.2+0943 01 02 17.1123 +09 44 09.586  0.021 1.24 0.47   117.8
J0103+1323  J0103.8+1324 01 03 45.7410 +13 23 45.258  0.033 0.78 0.25   213.4
J0116-6153  J0116.6-6153 01 16 19.6126 -61 53 43.514  0.026 2.68 1.25    52.7
J0157+8557  J0158.6+8558 01 57 03.8159 +85 57 38.873  0.005 1.75 0.45    10.8
J0221+2514  J0221.2+2516 02 21 26.9651 +25 14 33.665  0.022 2.82 0.87    42.4
J0223+6821  J0222.7+6820 02 23 04.5374 +68 21 54.995  0.015 1.97 1.13    63.0
J0226+0937  J0226.1+0943 02 26 13.7154 +09 37 26.757  0.129 5.76 2.19    13.2
J0226+0938  J0226.1+0943 02 26 34.2565 +09 38 44.234  0.110 7.40 2.89     1.2
J0227+2248  J0227.7+2249 02 27 44.3616 +22 48 34.244  0.062 1.25 0.53   550.8
J0233+6239  J0233.9+6238 02 33 39.0049 +62 39 11.006  0.018 2.04 0.90    54.1
J0239+1327  J0239.5+1324 02 39 27.2334 +13 27 38.495  0.021 3.18 1.61    29.7
J0248+5131  J0248.5+5131 02 48 34.2790 +51 31 18.027  0.016 0.49 0.21   180.0
J0253+5911  J0253.9+5908 02 53 59.5747 +59 11 23.819  0.014 3.37 0.83    18.7
J0254+5907  J0253.9+5908 02 54 05.1454 +59 07 37.809  0.012 1.48 0.36    30.1
J0307+4915  J0307.4+4915 03 07 27.0349 +49 15 09.753  0.346 0.20 0.13 16461.8
J0315-6436  J0316.1-6434 03 15 13.9846 -64 36 36.096  0.019 6.20 2.72     1.1
J0331+6308  J0332.1+6309 03 31 53.9161 +63 08 14.160  0.030 1.89 1.16   176.9
J0338+1302  J0338.2+1306 03 38 29.2792 +13 02 15.448  0.017 5.5  2.43     0.9
J0340-2427  J0340.7-2421 03 40 33.8158 -24 27 11.490  0.023 6.52 2.02     4.8
J0345-2352  J0345.2-2356 03 45 18.3178 -23 52 20.383  0.032 4.33 1.74    16.2
J0353+5654  J0353.2+5653 03 53 09.5733 +56 54 30.932  0.016 1.55 0.56    64.4
J0409-0400  J0409.8-0357 04 09 46.5864 -04 00 03.555  0.101 2.42 1.12   421.2
J0409-0355  J0409.8-0357 04 09 49.0906 -03 55 20.800  0.025 2.67 1.20    56.6
J0420-3744  J0420.9-3743 04 20 25.1039 -37 44 44.861  0.049 6.13 2.09     3.9
J0439-1901  J0439.8-1858 04 39 49.7319 -19 01 01.416  0.022 2.31 1.70    42.8
J0440+2553  J0440.5+2554 04 40 51.4047 +25 53 43.097  0.016 3.72 0.71    16.4
J0523+2844  J0524.1+2843 05 23 42.6860 +28 44 33.826  0.023 5.62 2.52     0.8
J0526+2248  J0526.6+2248 05 26 22.0340 +22 48 02.118  0.016 3.74 1.61    11.2
J0538+2718  J0538.1+2718 05 38 10.7862 +27 18 50.628  0.014 0.57 0.28   151.9
J0553+3106  J0553.9+3104 05 53 49.0762 +31 06 55.240  0.024 2.75 1.10    53.1
J0601+3838  J0600.9+3839 06 01 02.8691 +38 38 29.170  0.067 1.14 0.68   941.7
J0621-2557  J0620.8-2556 06 21 08.7081 -25 57 57.239  0.033 3.72 1.22    36.6
J0641+1010  J0641.1+1006 06 41 12.1891 +10 10 10.225  0.026 3.95 1.11    19.9
J0644+6038  J0644.6+6034 06 44 35.7453 +60 38 51.160  0.014 4.40 2.00     3.5
J0658+0637  J0658.4+0633 06 58 45.0238 +06 37 11.490  0.028 5.91 2.04     3.9
J0723+2859  J0723.9+2901 07 23 54.8376 +28 59 29.853  0.083 2.56 0.86   292.7
J0746-0220  J0746.0-0222 07 46 21.4370 -02 20 09.386  0.017 4.45 2.12     2.8
J0803-0336  J0803.2-0339 08 03 12.0767 -03 36 00.658  0.035 3.24 1.79    29.8
J0838-2825  J0838.8-2828 08 38 30.0767 -28 25 55.014  0.029 5.38 2.78     0.6
J0841-3555  J0841.3-3556 08 41 21.6413 -35 55 05.619  0.029 1.24 1.11   350.4
J0900+6742  J0900.9+6736 09 00 38.6677 +67 42 23.282  0.010 5.9  1.73     1.2
J0928-3529  J0928.8-3530 09 28 49.8293 -35 29 48.850  0.038 0.89 0.32   298.1
J1038-2423  J1038.2-2423 10 38 24.0709 -24 23 55.302  0.126 2.58 0.91   484.7
J1115-0702  J1115.0-0701 11 15 11.7318 -07 02 40.175  0.024 2.54 1.31    63.6
J1129-0528  J1129.0-0532 11 29 14.0635 -05 28 56.438  0.035 4.14 1.35    33.9
J1223+7953  J1223.3+7954 12 23 58.0770 +79 53 28.221  0.012 1.91 1.04    52.1
J1249-2808  J1249.5-2811 12 49 19.3226 -28 08 34.384  0.034 3.53 2.01    18.3
J1254-2204  J1254.2-2203 12 54 22.4817 -22 04 13.788  0.024 1.68 0.57   101.2
J1259-3748  J1259.8-3749 12 59 49.8015 -37 48 58.164  0.027 1.02 0.36   221.6
J1312-2350  J1312.9-2351 13 12 48.7722 -23 50 46.885  0.019 2.29 0.65    48.0
J1315-0733  J1315.6-0730 13 15 52.9713 -07 33 02.196  0.032 4.11 1.73    20.3
J1328-4727  J1328.5-4728 13 28 40.6237 -47 27 49.456  0.014 0.97 0.86   225.9
J1339-2348  J1339.2-2348 13 39 16.4282 -23 48 29.890  0.019 0.79 0.25   101.0
J1340-0410  J1340.5-0412 13 40 42.0147 -04 10 07.163  0.019 3.62 1.23    22.3
J1345-3356  J1345.8-3356 13 45 43.0601 -33 56 43.462  0.030 1.55 0.49   119.7
J1347-2958  J1347.0-2956 13 47 06.8746 -29 58 42.742  0.030 2.25 0.96   110.5
J1353-6639  J1353.5-6640 13 53 40.1417 -66 39 57.662  0.028 1.23 0.84   344.5
J1424-1750  J1424.2-1752 14 24 12.2945 -17 50 10.533  0.015 2.66 1.59    25.7
J1502+5552  J1502.1+5548 15 02 29.0723 +55 52 04.836  0.054 4.28 1.29    57.0
J1507+1052  J1506.9+1052 15 07 01.5198 +10 52 56.295  0.012 0.99 0.45    90.9
J1511-0512  J1511.8-0513 15 11 46.5190 -05 12 00.234  0.006 1.96 1.15    20.7
J1511-0513  J1511.8-0513 15 11 48.5607 -05 13 46.988  0.013 0.97 0.55   144.4
J1516+3650  J1517.2+3645 15 16 49.2591 +36 50 22.861  0.054 7.03 2.38     4.0
J1548+1457  J1548.3+1453 15 48 24.3862 +14 57 02.717  0.029 3.15 1.85    29.1
J1614+4704  J1614.8+4703 16 14 34.6743 +47 04 20.073  0.019 2.97 0.75    29.5
J1631-2817  J1631.6-2819 16 31 49.3756 -28 17 07.011  0.021 3.31 0.58    24.8
J1639-5501  J1639.7-5504 16 39 51.0480 -55 01 05.209  0.030 3.20 1.57    40.9
J1646-1328  J1646.7-1333 16 46 51.7800 -13 28 48.150  0.014 4.69 2.04     4.4
J1737+8717  J1738.9+8716 17 37 22.0920 +87 17 44.413  0.019 1.76 1.16   103.5
J1741-2537  J1742.0-2540 17 41 54.4483 -25 37 43.397  0.017 3.14 1.32    28.8
J1813-2823  J1813.6-2821 18 13 13.7000 -28 23 07.1245 0.019 5.46 2.04     3.9
J1824+1016  J1824.5+1013 18 24 20.4981 +10 16 29.555  0.012 4.71 2.12     1.9
J1831-1517  J1831.2-1518 18 31 05.7722 -15 17 34.7254 0.012 2.49 0.64    20.8
J1835+1033  J1835.4+1036 18 35 32.7953 +10 33 25.323  0.011 3.57 1.01    12.8
J1835+1348  J1835.4+1349 18 35 35.3522 +13 48 48.746  0.085 2.34 0.74   357.5
J1844+1549  J1844.3+1548 18 44 10.8986 +15 49 33.531  0.011 2.00 1.36    31.2
J1844+1546  J1844.3+1548 18 44 25.3600 +15 46 45.842  0.047 2.52 1.67    75.5
J1923+2010  J1923.4+2013 19 23 13.1402 +20 10 39.755  0.042 4.50 0.51    27.3
J1952-3251  J1952.6-3252 19 52 24.4813 -32 51 13.6091 0.024 2.86 0.25     7.0
J2005+7004  J2004.6+7004 20 05 06.0141 +70 04 39.362  0.013 2.10 1.61    31.2
J2017-1618  J2017.5-1618 20 17 45.2001 -16 18 20.745  0.016 2.50 1.15    42.8
J2021+0629  J2021.5+0632 20 21 55.4638 +06 29 13.664  0.047 6.31 2.64     6.8
J2042+5003  J2041.5+5003 20 42 07.3431 +50 03 55.606  0.086 5.96 1.80    22.7
J2103-1112  J2103.5-1112 21 03 24.8081 -11 12 17.2063 0.019 2.50 0.79    44.7
J2108+3655  J2107.8+3652 21 08 05.4595 +36 55 26.559  0.045 3.82 1.83    16.7
J2132-5420  J2131.0-5417 21 32 08.3000 -54 20 36.521  0.212 9.7  2.41    15.6
J2133+6647  J2133.9+6645 21 33 49.1568 +66 47 04.380  0.026 2.24 0.88    66.9
J2134-2130  J2134.6-2130 21 34 30.1798 -21 30 32.803  0.040 1.61 0.77   278.3
J2227+0057  J2227.8+0051 22 27 43.6537 +00 57 29.549  0.016 5.97 1.55     6.1
J2257-8246  J2259.0-8254 22 57 59.4088 -82 46 53.155  0.029 7.7  3.33     0.3
J2351-7600  J2351.6-7558 23 51 16.1302 -76 00 15.555  0.018 2.06 0.90    66.0
J2353+6642  J2353.3+6643 23 53 01.5320 +66 42 44.985  0.040 2.04 1.06   207.8
J2359+6544  J2359.6+6543 23 59 08.4773 +65 44 39.530  0.036 3.11 1.58    75.8


==> anc/table8_full.txt <==
Title: New Associations of Gamma-Ray Sources from the 
       Fermi Second Source Catalog 
Authors: Schinzel F.K., Petrov L., Taylor G.B., Mahony E.K., 
         Edwards P.G., Kovalev Y.Y. 
Table: The 167 possible associations of 2FGL unassociated sources 
       from literature
================================================================================
Byte-by-byte Description of file: datafile8.txt
--------------------------------------------------------------------------------
   Bytes Format Units    Label  Explanations
--------------------------------------------------------------------------------
   1- 13 A13    ---      2FGL   2FGL name of the gamma-ray source ; J2000
  15- 29 A15    ---      Assoc  Name of associated source
  31- 33 A3     ---      Type   Source type (1)
      34 A1     ---      C      A '?' if not confirmed
  37- 55 A19    ---      Ref    ADS bibcode reference
--------------------------------------------------------------------------------
Note (1):
    SNR = Supernova Remnant;
    PSR = Pulsar;
    XSS = X-ray Binary Star System;
    BSS = Binary Star System.
--------------------------------------------------------------------------------
J0002.7+6220  G116.9+0.2      SNR?  2009BASI...37...45G
J0106.5+4854  PSR J0106+4855  PSR   2012ApJ...744..105P
J0128.0+6330  G126.2+1.6      SNR?  2009BASI...37...45G
J0128.0+6330  G127.1+0.5      SNR?  2009BASI...37...45G
J0214.5+6251c G132.7+1.3      SNR?  2009BASI...37...45G
J0218.7+6208c G132.7+1.3      SNR?  2009BASI...37...45G
J0221.4+6257c G132.7+1.3      SNR?  2009BASI...37...45G
J0224.0+6204  G132.7+1.3      SNR?  2009BASI...37...45G
J0225.9+6154c G132.7+1.3      SNR?  2009BASI...37...45G
J0426.7+5434  G150.8+3.8      SNR   2014A&A...566A..76G
J0503.2+4643  G160.9+2.6      SNR?  2009BASI...37...45G
J0523.3-2530                  PSR?  2014ApJ...788L..27S
J0523.3-2530                  PSR?  2014arXiv1407.1607X
J0526.6+4308  G166.0+4.3      SNR?  2009BASI...37...45G
J0533.9+6759  PSR J0533+6759  PSR   2012arXiv1205.3089R
J0538.1+2718  G180.0-1.7      SNR?  2009BASI...37...45G
J0553.9+3104  G179.0+2.6      SNR?  2009BASI...37...45G
J0553.9+3104  PSR J0554+3107  PSR   2013ApJ...779L..11P
J0605.3+3758  PSR J0605+3757  PSR   2012arXiv1205.3089R
J0621.2+2508  PSR J0621+2514  PSR   2012arXiv1205.3089R
J0631.6+0640  G205.5+0.5      SNR?  2009BASI...37...45G
J0631.7+0428  G205.5+0.5      SNR?  2009BASI...37...45G
J0634.3+0356c G205.5+0.5      SNR?  2009BASI...37...45G
J0636.0+0554  G205.5+0.5      SNR?  2009BASI...37...45G
J0637.0+0416c G205.5+0.5      SNR?  2009BASI...37...45G
J0637.8+0737  G205.5+0.5      SNR?  2009BASI...37...45G
J0641.1+1006c G205.5+0.5      SNR?  2009BASI...37...45G
J0642.9+0319  G205.5+0.5      SNR?  2009BASI...37...45G
J0821.0-4254  G260.4-3.4      SNR?  2009BASI...37...45G
J0821.0-4254  G263.9-3.3      SNR?  2009BASI...37...45G
J0821.0-4254  Pub A           SNR   2012ApJS..199...31N
J0823.0-4246  G260.4-3.4      SNR?  2009BASI...37...45G
J0823.0-4246  G263.9-3.3      SNR?  2009BASI...37...45G
J0823.0-4246  Pub A           SNR   2012ApJS..199...31N
J0823.4-4305  G260.4-3.4      SNR?  2009BASI...37...45G
J0823.4-4305  G263.9-3.3      SNR?  2009BASI...37...45G
J0823.4-4305  Pub A           SNR   2012ApJS..199...31N
J0842.9-4721  G263.9-3.3      SNR?  2009BASI...37...45G
J0842.9-4721  G266.2-1.2      SNR?  2009BASI...37...45G
J0842.9-4721  Vela            SNR   2012ApJS..199...31N
J0848.5-4535  G263.9-3.3      SNR?  2009BASI...37...45G
J0848.5-4535  G266.2-1.2      SNR?  2009BASI...37...45G
J0848.5-4535  Vela Junior     SNR   2012ApJS..199...31N
J0848.7-4324  G263.9-3.3      SNR?  2009BASI...37...45G
J0850.1-4846  G263.9-3.3      SNR?  2009BASI...37...45G
J0851.7-4635  G263.9-3.3      SNR?  2009BASI...37...45G
J0851.7-4635  G266.2-1.2      SNR?  2009BASI...37...45G
J0851.7-4635  Vela Junior     SNR   2012ApJS..199...31N
J0853.5-4711  G263.9-3.3      SNR?  2009BASI...37...45G
J0853.5-4711  G266.2-1.2      SNR?  2009BASI...37...45G
J0853.5-4711  Vela Junior     SNR   2012ApJS..199...31N
J0854.7-4501  G263.9-3.3      SNR?  2009BASI...37...45G
J0854.7-4501  G266.2-1.2      SNR?  2009BASI...37...45G
J0855.4-4625  G263.9-3.3      SNR?  2009BASI...37...45G
J0855.4-4625  G266.2-1.2      SNR?  2009BASI...37...45G
J0855.4-4625  Vela Junior     SNR   2012ApJS..199...31N
J0901.7-4655  G266.2-1.2      SNR?  2009BASI...37...45G
J1023.5-5749c PSR J1023-5746  PSR   2010ApJ...725..571S
J1045.0-5941  Eta Carinae     BSS   2009ApJ...698L.142T
J1105.6-6114  PSR J1105-6107  PSR   2013ApJS..208...17A
J1112.1-6040  G291.0-0.1      SNR?  2009BASI...37...45G
J1112.1-6040  G291.0-0.1      SNR   2012ApJS..199...31N
J1227.7-4853  XSS J12270-4859 XSS   2010A&A...515A..25D
J1227.7-4853  XSS J12270-4859 XSS   2013A&A...550A..89D
J1349.9-6222  G309.8+0.0      SNR?  2009BASI...37...45G
J1353.5-6640  VASC J1353-66   AGN   2012ATel.4243....1T
J1407.6-5937c G315.1+2.7      SNR?  2009BASI...37...45G
J1411.9-5744  G315.1+02.7     SNR   2012ApJS..199...31N
J1411.9-5744  G315.1+2.7      SNR?  2009BASI...37...45G
J1427.6-6048c G315.1+2.7      SNR?  2009BASI...37...45G
J1441.6-5956  G315.1+2.7      SNR?  2009BASI...37...45G
J1441.6-5956  G316.3-0.0      SNR?  2009BASI...37...45G
J1441.6-5956  G316.3-00.0     SNR   2012ApJS..199...31N
J1446.6-5753  G315.1+2.7      SNR?  2009BASI...37...45G
J1446.8-4701  PSR J1446-4701  PSR   2012MNRAS.419.1752K
J1521.8-5735  G321.9-0.3      SNR?  2009BASI...37...45G
J1521.8-5735  PSR J1522-5735  PSR   2013ApJ...779L..11P
J1552.8-5609  G326.3-01.8     SNR   2012ApJS..199...31N
J1552.8-5609  G326.3-1.8      SNR?  2009BASI...37...45G
J1615.0-5051  G332.4+0.1      SNR?  2009BASI...37...45G
J1615.0-5051  G332.4+00.1     SNR   2012ApJS..199...31N
J1619.7-5040c PSR J1620-4927  PSR   2012ApJ...744..105P
J1620.8-4928  PSR J1620-4927  PSR   2012ApJ...744..105P
J1628.1-4857c G335.2+0.1      SNR?  2009BASI...37...45G
J1628.1-4857c G335.2+00.1     SNR   2012ApJS..199...31N
J1630.3+3732  PSR J1630+3734  PSR   2012arXiv1205.3089R
J1631.7-4720c G336.7+0.5      SNR?  2009BASI...37...45G
J1631.7-4720c G336.7+00.5     SNR   2012ApJS..199...31N
J1635.4-4717c G337.2+00.1     SNR   2012ApJS..199...31N
J1640.5-4633  G338.3-0.0      SNR?  2009BASI...37...45G
J1640.5-4633  G338.3-0.0      SNR   2012ApJS..199...31N
J1653.6-0159                  PSR?  2014arXiv1408.2886R
J1704.9-4618  G343.0-6.0      SNR?  2009BASI...37...45G
J1712.4-3941  G347.3-0.5      SNR?  2009BASI...37...45G
J1712.4-3941  G347.3-00.5     SNR   2012ApJS..199...31N
J1714.5-3829  G348.5+0.1      SNR?  2009BASI...37...45G
J1714.5-3829  G348.5+00.1     SNR   2012ApJS..199...31N
J1714.5-3829  G348.5-0.0      SNR?  2009BASI...37...45G
J1718.1-3725  G349.7+0.2      SNR?  2009BASI...37...45G
J1718.1-3725  G350.1-0.3      SNR?  2009BASI...37...45G
J1718.1-3725  G350.1-00.3     SNR   2012ApJS..199...31N
J1727.3-4611  G343.0-06.0     SNR   2012ApJS..199...31N
J1727.3-4611  G343.0-6.0      SNR?  2009BASI...37...45G
J1731.6-3234c G355.4+0.7      SNR?  2009BASI...37...45G
J1731.6-3234c G355.4+00.7     SNR   2012ApJS..199...31N
J1737.2-3213  G356.3-0.3      SNR?  2009BASI...37...45G
J1737.2-3213  G356.3-00.3     SNR   2012ApJS..199...31N
J1738.9-2908  G359.1+0.9      SNR?  2009BASI...37...45G
J1738.9-2908  G359.1+00.9     SNR   2012ApJS..199...31N
J1740.4-3054c G357.7-0.1      SNR?  2009BASI...37...45G
J1740.4-3054c G357.7-00.1     SNR   2012ApJS..199...31N
J1741.0+1347  PSR J1741+1351  PSR   2013MNRAS.430..571E
J1745.5-3028c G358.5-0.9      SNR?  2009BASI...37...45G
J1745.5-3028c G358.5-00.9     SNR   2012ApJS..199...31N
J1745.5-3028c G359.0-0.9      SNR?  2009BASI...37...45G
J1745.6-2858  G0.0+0.0        SNR?  2009BASI...37...45G
J1745.6-2858  G359.98-0.05    SNR   2012ApJS..199...31N
J1746.5-3238  PSR J1746-3239  PSR   2012ApJ...744..105P
J1746.6-2851c G0.3+0.0        SNR?  2009BASI...37...45G
J1758.8-2402c G6.4-0.1        SNR?  2009BASI...37...45G
J1800.8-2400  G6.4-0.1        SNR?  2009BASI...37...45G
J1802.3-2445c G005.4-01.2     SNR   2012ApJS..199...31N
J1802.3-2445c G5.4-1.2        SNR?  2009BASI...37...45G
J1803.3-2148  G8.7-0.1        SNR?  2009BASI...37...45G
J1803.3-2148  PSR J1803-2149  PSR   2012ApJ...744..105P
J1811.1-1905c G011.4-00.1     SNR   2012ApJS..199...31N
J1811.1-1905c G11.4-0.1       SNR?  2009BASI...37...45G
J1816.5+4511  PSR J1816+4510  PSR   2012arXiv1205.3089R
J1828.3-1124c G020.0-00.2     SNR   2012ApJS..199...31N
J1834.3-0848  G023.3-00.3     SNR   2012ApJS..199...31N
J1834.3-0848  G23.3-0.3       SNR?  2009BASI...37...45G
J1834.7-0705c G024.7+00.6     SNR   2012ApJS..199...31N
J1834.7-0705c G24.7+0.6       SNR?  2009BASI...37...45G
J1835.5-0649  G24.7+0.6       SNR?  2009BASI...37...45G
J1839.0-0539  PSR J1838-0537  PSR   2012ApJ...755L..20P
J1839.7-0334c G028.8+01.5     SNR   2012ApJS..199...31N
J1839.7-0334c G27.8+0.6       SNR?  2009BASI...37...45G
J1840.3-0413c G027.8+00.6     SNR   2012ApJS..199...31N
J1840.3-0413c G27.8+0.6       SNR?  2009BASI...37...45G
J1841.2-0459c G027.4+00.0     SNR   2012ApJS..199...31N
J1841.2-0459c G27.8+0.6       SNR?  2009BASI...37...45G
J1844.3-0343c G28.6-0.1       SNR?  2009BASI...37...45G
J1849.3-0055  G031.9+00.0     SNR   2012ApJS..199...31N
J1849.3-0055  G31.9+0.0       SNR?  2009BASI...37...45G
J1850.7-0014c G032.4+00.1     SNR   2012ApJS..199...31N
J1850.7-0014c G32.8-0.1       SNR?  2009BASI...37...45G
J1852.7+0047c G33.6+0.1       SNR?  2009BASI...37...45G
J1857.2+0055c G34.7-0.4       SNR?  2009BASI...37...45G
J1858.3-2218  PSR J1858-2216  PSR   2012arXiv1205.3089R
J1858.5+0129c PSR J1857+0143  PSR   2004MNRAS.352.1439H
J1906.5+0720                  PSR?  2014PASJ..tmp...64X
J1916.1+1106  G45.7-0.4       SNR?  2009BASI...37...45G
J1932.1+1913  G54.4-0.3       SNR?  2009BASI...37...45G
J1932.1+1913  PSR J1932+1916  PSR   2013ApJ...779L..11P
J2019.1+4040  G78.2+2.1       SNR?  2009BASI...37...45G
J2028.3+3332  PSR J2028+3332  PSR   2012ApJ...744..105P
J2030.7+4417  PSR J2030+4415  PSR   2012ApJ...744..105P
J2041.5+5003  G89.0+4.7       SNR?  2009BASI...37...45G
J2043.3+5105  G89.0+4.7       SNR?  2009BASI...37...45G
J2046.0+4954  G89.0+4.7       SNR?  2009BASI...37...45G
J2051.8+5054  G89.0+4.7       SNR?  2009BASI...37...45G
J2111.3+4605  PSR J2111+4606  PSR   2012ApJ...744..105P
J2139.8+4714  PSR J2139+4716  PSR   2012ApJ...744..105P
J2249.1+5758  G108.2-0.6      SNR?  2009BASI...37...45G
J2333.3+6237  G114.3+0.3      SNR?  2009BASI...37...45G
J2358.9+6325  G116.5+1.1      SNR?  2009BASI...37...45G
J2339.6-0532                     ?  2012ApJ...747L...3K

